Generating functions for intersection products of divisors in resolved F-theory models

Building on the approach of 1703.00905, we present an efficient algorithm for computing topological intersection numbers of divisors in a broad class of elliptic fibrations with the aid of a symbolic computing tool. A key part of our strategy is organizing the intersection products of divisors into a succinct analytic generating function, namely the exponential of the K\"ahler class. We use the methods of 1703.00905 to compute the pushforward of this function to the base of the elliptic fibration. We implement our algorithm in an accompanying Mathematica package IntersectionNumbers.m that computes generating functions of intersection products for resolutions of F-theory Tate models defined over smooth base of arbitrary complex dimension. Our algorithm appears to offer a significant reduction in computation time needed to compute intersection numbers as compared to previously explored implementations of the methods in 1703.00905; as an illustration, we explicitly compute the generating functions for all F-theory Tate models with simple classical groups of rank up to twenty and highlight the growth of the computation time with the rank of the group.

==> IntersectionNumbers.m <==
(* ::Package:: *)

BeginPackage["IntersectionNumbers`"]


(* ::Section::Closed:: *)
(*Public Functions*)


push::usage="push[generators, hypersurface] returns the pushforward of the generating function in the \!\(\*SuperscriptBox[\(\[Alpha]\), \(I\)]\) basis (dual to the basis of exceptional divisors), using the given list of classes of generators of blowup centers and the given class of the hypersurface in the ambient space.
push[{algebra, rank}..] assumes the standard blowup sequence and hypersurface class for the Tate tuning of the given product of ABCD algebras.
The option chernRoots may be given to use a list of Chern roots other than the default {2L, 3L, 0}.
The option pushFunction may be given to use compute the pushforward of an arbitrary function of divisor classes e[i], i = 0,...,r."


chernRoots::usage="chernRoots is an option for push that allows the use a list of Chern roots other than the default {2L, 3L, 0}."


pushFunction::usage="pushFunction is an option for push that allows for computing the pushforward of an arbitrary function of divisor classes e[i], i = 0,...,r."


aToPhi::usage="aToPhi[divisors] returns a list of replacement rules for converting from the \!\(\*SuperscriptBox[\(\[Alpha]\), \(I\)]\) basis (dual to the basis of exceptional divisors) to the \!\(\*SuperscriptBox[\(\[Phi]\), \(I\)]\) basis (dual to the basis of Cartan divisors), using the given list of Cartan divisor classes expressed as linear combinations of exceptional divisor classes.
aToPhi[{algebra, rank}..] assumes the standard blowup sequence for the Tate tuning of the given product of ABCD algebras."


generators::usage="generators[{algebra, rank}..] returns the list of classes of generators of blowup centers of the standard blowup sequence for the Tate tuning of the given product of ABCD algebras."


hypersurface::usage="hypersurface[{algebra, rank}..] returns the class of the hypersurface in the ambient space of the standard blowup sequence for the Tate tuning of the given product of ABCD algebras."


divisors::usage="generators[{algebra, rank}..] returns the list of classes of the Cartan divisors expressed as linear combinations of exceptional divisor classes of the standard blowup sequence for the Tate tuning of the given product of ABCD algebras."


\[Alpha]::usage="\[Alpha] is the symbol used to denote the basis dual to the basis of exceptional divisors."


\[Phi]::usage="\[Phi] is the symbol used to denote the basis dual to the basis of Cartan divisors."


L::usage="L is the symbol used to denote the class of the characteristic line bundle used to define the fibration."


e::usage="e is the symbol used to denote the classes of the exceptional divisors (e[0] is the hyperplane class of the ambient projective space)."


s::usage="s is the symbol used to denote the classes of the gauge divisors."


(* ::Section::Closed:: *)
(*Private Code*)


Begin["`Private`"]


(* ::Subsection::Closed:: *)
(*General Code*)


algRankPattern={_?(MatchQ[SymbolName[#],"a"|"b"|"c"|"d"]&),_Integer?Positive};
algRanksPattern=(algRankPattern..);


algRankMin::bRank="Rank of B algebra must be at least 3."
algRankMin::cRank="Rank of C algebra must be at least 2."
algRankMin::dRank="Rank of D algebra must be at least 4."
algRankMin[algRank:algRankPattern]:=With[{algebra=SymbolName[algRank[[1]]],r=algRank[[2]]},
Which[
algebra===SymbolName[a],True,
algebra==SymbolName[b],If[r>=3,True,Message[algRankMin::bRank];False],
algebra==SymbolName[c],If[r>=2,True,Message[algRankMin::cRank];False],
algebra==SymbolName[d],If[r>=4,True,Message[algRankMin::dRank];False]
]
]
algRanksMin[algRanks:algRanksPattern]:=AllTrue[{algRanks},algRankMin]


SyntaxInformation[aToPhi]={"ArgumentsPattern"->{__}};
aToPhi[algRanks:algRanksPattern]/;algRanksMin[algRanks]:=aToPhi[divisors[algRanks]]
aToPhi[divisors:Except[algRankPattern,_List]]:=With[{r=Length[divisors]},Prepend[Thread[Table[Subscript[\[Alpha], i],{i,r}]->Table[Coefficient[#,e[i]],{i,r}]&[Table[Subscript[\[Phi], i],{i,r}] . divisors]],Subscript[\[Alpha], 0]->Subscript[\[Phi], 0]]
]


cR={2L,3L,0};


p[f_,0,cRoots_List:cR]:=Expand@Sum[
With[{c=cRoots[[i]],cd=Drop[cRoots,{i}]},
(f/.e[0]->-c)/Apply[Times,c-cd]
],
{i,Length[cRoots]}
]
p[generator_List,f_,i_Integer?Positive]:=Sum[
With[{gb=generator[[b]],gdb=Drop[generator,{b}]},
(f/.e[i]->gb) Apply[Times,gdb/(gdb-gb)]
],
{b,Length[generator]}]


pAll[generators:{_List..},cRoots_List:cR]:=Prepend[
Table[p[generators[[i]],Subscript[f, i][e[i]],i],{i,Length[generators]}],
p[Subscript[f, 0][e[0]],0,cRoots]
]


generatingFunction[hypersurface_,r_Integer?Positive,pushFunction_:False][x_]:=hypersurface If[pushFunction===False,Exp[Subscript[\[Alpha], 0] e[0]/3+Sum[Subscript[\[Alpha], i]e[i],{i,r}]],pushFunction]/.e[r]->x


SyntaxInformation[push]={"ArgumentsPattern"->{__}};
Options[push]={chernRoots->cR,pushFunction->False};
push[algRanks:algRanksPattern,opts:OptionsPattern[]]/;algRanksMin[algRanks]:=push[generators[algRanks],hypersurface[algRanks],opts]
push[generators:{_List..},hypersurface_,opts:OptionsPattern[]]:=Quiet[Check[
pushFun[generators,hypersurface,Apart,opts],
PrintTemporary["Removing poles with Apart has failed; restarting with Cancel"];pushFun[generators,hypersurface,Cancel,opts]
]]

Options[pushFun]={chernRoots->cR,pushFunction->False};
pushFun[generators:{_List..},hypersurface_,fun_Symbol:Apart,OptionsPattern[]]:=Module[{index=Length[generators]+1},
Monitor[
With[{r=Length[generators],psh=pAll[generators,OptionValue[chernRoots]]},
Fold[(index-=1;
Limit[#2[[1]],Subscript[f, #2[[2]]]->Function[{x},fun[#1/.e[#2[[2]]]->x]]])&,
Last[psh]/.Subscript[f, r]->generatingFunction[hypersurface,r,OptionValue[pushFunction]],
Reverse[MapIndexed[{#1,First[#2]-1}&,Most[psh]]]
]
],
StringJoin["Remaining pushforwards: ",ToString[index]]
]
]


(* ::Subsection::Closed:: *)
(*Algebra-Specific Code*)


(* ::Subsubsection::Closed:: *)
(*generators*)


generators[algRanks:algRanksPattern]/;algRanksMin[algRanks]:=Last@Fold[genMake[#2,#1]&,{1,{e[0]+2L,e[0]+3L,e[0]},{},{}},{algRanks}]


genMake[algRank:algRankPattern,{factor:(_Integer?Positive):1,xyzInit_List:{e[0]+2L,e[0]+3L,e[0]},excepsInit_List:{},gensInit_List:{}}]:=Module[{xyz=xyzInit,exceps=excepsInit,gens=gensInit},
addCenter[{xyz,exceps,gens},{1,2},{},{},{s[factor]}];
algebraAddCenters[algRank,{xyz,exceps,gens}];
{factor+1,xyz,exceps,gens}
]


SetAttributes[addCenter,HoldAll];
addCenter[{xyz_,exceps_,gens_},xyzInds_List,excepsInds_List,preExtras_List:{},postExtras_List:{}]:=Module[
{index=Length[gens]+1},
AppendTo[gens,Join[preExtras,xyz[[xyzInds]],exceps[[excepsInds]],postExtras]];
Do[xyz[[i]]-=e[index],{i,xyzInds}];
Do[exceps[[i]]-=e[index],{i,excepsInds}];
AppendTo[exceps,e[index]];
]


SetAttributes[algebraAddCenters,HoldRest];
algebraAddCenters[{_?(SymbolName[#]==="a"&),r_Integer},{xyz_,exceps_,gens_}]/;r>=1:=Do[addCenter[{xyz,exceps,gens},{Mod[i,2]+1},{-1}],{i,r-1}]
algebraAddCenters[{_?(SymbolName[#]==="b"&),3},{xyz_,exceps_,gens_}]:=CompoundExpression[
addCenter[{xyz,exceps,gens},{2},{-1}],
addCenter[{xyz,exceps,gens},{1},{-1}]
]
algebraAddCenters[{_?(SymbolName[#]==="b"&),r_Integer},{xyz_,exceps_,gens_}]/;r>3:=CompoundExpression[
Do[addCenter[{xyz,exceps,gens},{Mod[i,2]+1},{-1}],{i,r-2}],
addCenter[{xyz,exceps,gens},{},{-2,-1}]
]
algebraAddCenters[{_?(SymbolName[#]==="c"&),r_Integer},{xyz_,exceps_,gens_}]/;r>=2:=Do[addCenter[{xyz,exceps,gens},{1,2},{-1}],{i,r-1}]
algebraAddCenters[{_?(SymbolName[#]==="d"&),4},{xyz_,exceps_,gens_}]:=CompoundExpression[
addCenter[{xyz,exceps,gens},{2},{-1}],
addCenter[{xyz,exceps,gens},{1},{-1}],
addCenter[{xyz,exceps,gens},{},{-2},{xyz[[1]]+exceps[[-1]]}]
]
algebraAddCenters[{_?(SymbolName[#]==="d"&),r_Integer},{xyz_,exceps_,gens_}]/;r>4:=CompoundExpression[
Do[addCenter[{xyz,exceps,gens},{Mod[i,2]+1},{-1}],{i,r-2}],
addCenter[{xyz,exceps,gens},{},{-3,-2}]
]


(* ::Subsubsection::Closed:: *)
(*hypersurface*)


hypersurface[algRanks:algRanksPattern]/;algRanksMin[algRanks]:=Fold[hsMake[#2,#1]&,3 e[0] + 6L,{algRanks}]


hsMake[algRank:algRankPattern,hsInit_:3 e[0] + 6L]:=
With[{index=Max[First/@Cases[Variables[hsInit],e[_]]]+1},
algebraHS[algRank,index,hsInit]
]


algebraHS[{_?(SymbolName[#]==="a"&),r_Integer},index_Integer,hsInit_]/;r>=1:=hsInit-e[index]-Sum[e[index+i-1],{i,r}]
algebraHS[{_?(SymbolName[#]==="b"&),r_Integer},index_Integer,hsInit_]/;r>=3:=hsInit-e[index]-Sum[e[index+i-1],{i,r}]
algebraHS[{_?(SymbolName[#]==="c"&),r_Integer},index_Integer,hsInit_]/;r>=2:=hsInit-2Sum[e[index+i-1],{i,r}]
algebraHS[{_?(SymbolName[#]==="d"&),r_Integer},index_Integer,hsInit_]/;r>=4:=hsInit-e[index]-Sum[e[index+i-1],{i,r}]


(* ::Subsubsection::Closed:: *)
(*divisors*)


divisors[algRanks:algRanksPattern]/;algRanksMin[algRanks]:=Fold[divisorsMake[#2,#1]&,{},{algRanks}]


divisorsMake[algRank:algRanksPattern,divisorsInit_List:{}]:=Join[divisorsInit,algebraDivisors[algRank,Length[divisorsInit]+1]]


algebraDivisors[{_?(SymbolName[#]==="a"&),r_Integer},index_Integer]/;r>=1:=With[{m=Ceiling[(r+1)/2]},
Join[
Table[e[index+2i-2]-e[index+2i-1],{i,m-1}],
{e[index+r-1]},
Table[e[index+2(r-i+1)-1]-e[index+2(r-i+1)],{i,m+1,r}]
]
]
algebraDivisors[{_?(SymbolName[#]==="b"&),3},index_Integer]:={e[index+2],e[index]-e[index+1],2e[index+1]-e[index]-e[index+2]};
algebraDivisors[{_?(SymbolName[#]==="b"&),4},index_Integer]:={-e[index]+2 e[index+1]-e[index+2]-e[index+3],e[index]-e[index+1],e[index+3],e[index+2]-e[index+3]};
algebraDivisors[{_?(SymbolName[#]==="b"&),r_Integer},index_Integer]/;r>4:=
Join[
{-e[index]+2Sum[(-1)^i e[index+i-1],{i,2,r-2}]+(-1)^(r-1) (e[index+r-2]+e[index+r-1]),e[index]-e[index+1]},
Table[e[index+i-1]+2Sum[(-1)^(j-i) e[index+j-1],{j,i+1,r-2}]+(-1)^(r-i-1) (e[index+r-2]+e[index+r-1]),{i,3,r-2}],
{e[index+r-1],e[index+r-2]-e[index+r-1]}
]
algebraDivisors[{_?(SymbolName[#]==="c"&),r_Integer},index_Integer]/;r>=2:=
Join[
Table[e[index+i-1]-e[index+i],{i,1,r-1}],
{e[index+r-1]}
]
algebraDivisors[{_?(SymbolName[#]==="d"&),4},index_Integer]:={-e[index]+2 e[index+1]-e[index+2]-e[index+3],e[index]-e[index+1],e[index+2],e[index+3]};
algebraDivisors[{_?(SymbolName[#]==="d"&),r_Integer},index_Integer]/;r>4:=
Join[
{-e[index]+2Sum[(-1)^i e[index+i-1],{i,2,r-3}]+(-1)^r (e[index+r-3]+e[index+r-1]),e[index]-e[index+1]},
Table[e[index+i-1]+2Sum[(-1)^(j-i) e[index+j-1],{j,i+1,r-3}]+(-1)^(r-i) (e[index+r-3]+e[index+r-1]),{i,3,r-3}],
{e[index+r-1],e[index+r-2],e[index+r-3]-e[index+r-2]-e[index+r-1]}
]


(* ::Section::Closed:: *)
(*End*)


Protect["IntersectionNumbers`*"]


End[]


EndPackage[]


==> Old Mathematica Notebooks/AllIntersectionNumbers.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    224190,       5476]
NotebookOptionsPosition[    213320,       5318]
NotebookOutlinePosition[    213810,       5336]
CellTagsIndexPosition[    213767,       5333]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Code", "Section",
 CellChangeTimes->{{3.845422215985724*^9, 
  3.8454222164116983`*^9}},ExpressionUUID->"c9b23851-9724-4717-a9da-\
9b4dab5bb2de"],

Cell[CellGroupData[{

Cell["General Code", "Subsection",
 CellChangeTimes->{{3.8453812094642572`*^9, 
  3.8453812110894127`*^9}},ExpressionUUID->"c3689330-1137-42c8-af42-\
14fcd69ead6c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cr", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", "L"}], ",", 
     RowBox[{"3", "L"}], ",", "0"}], "}"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellLabel->"In[1]:=",ExpressionUUID->"736f27ff-f3de-43b3-aec7-a1b14407edb8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"atophi", "[", "alg_", "]"}], "[", "r_Integer", "]"}], ":=", 
  RowBox[{"Prepend", "[", 
   RowBox[{
    RowBox[{"Thread", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          SubscriptBox["a", "i"], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "r"}], "}"}]}], "]"}], "->", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"#", ",", 
            RowBox[{"e", "[", "i", "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "r"}], "}"}]}], "]"}]}], "&"}], "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         SubscriptBox["\[Phi]", "i"], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "r"}], "}"}]}], "]"}], ".", 
       RowBox[{
        RowBox[{"divisor", "[", "alg", "]"}], "[", "r", "]"}]}], "]"}], "]"}],
     ",", 
    RowBox[{
     SubscriptBox["a", "0"], "->", 
     SubscriptBox["\[Phi]", "0"]}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.845468576823543*^9, 3.845468576873849*^9}, 
   3.8454712506441717`*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"55111eb1-2baa-4aa7-9ff1-9ed9328cdad9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"p", "[", "alg_", "]"}], "[", 
    RowBox[{"r_Integer", ",", "0"}], "]"}], "[", "f_", "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"c", "=", 
         RowBox[{"cr", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
       FractionBox[
        RowBox[{"(", 
         RowBox[{"f", "/.", 
          RowBox[{
           RowBox[{"e", "[", "0", "]"}], "\[Rule]", 
           RowBox[{"-", "c"}]}]}], ")"}], 
        RowBox[{"Apply", "[", 
         RowBox[{"Times", ",", 
          RowBox[{"c", "-", 
           RowBox[{"Drop", "[", 
            RowBox[{"cr", ",", 
             RowBox[{"{", "i", "}"}]}], "]"}]}]}], "]"}]]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "cr", "]"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"p", "[", "alg_", "]"}], "[", 
     RowBox[{"r_", ",", "i_"}], "]"}], "[", "f_", "]"}], "/;", 
   RowBox[{"i", "!=", "0"}]}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"g", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"gen", "[", "alg", "]"}], "[", "r", "]"}], "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"gb", "=", 
           RowBox[{"g", "[", 
            RowBox[{"[", "b", "]"}], "]"}]}], ",", 
          RowBox[{"gdb", "=", 
           RowBox[{"Drop", "[", 
            RowBox[{"g", ",", 
             RowBox[{"{", "b", "}"}]}], "]"}]}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"f", "/.", 
           RowBox[{
            RowBox[{"e", "[", "i", "]"}], "\[Rule]", "gb"}]}], ")"}], " ", 
         RowBox[{"Apply", "[", 
          RowBox[{"Times", ",", 
           FractionBox["gdb", 
            RowBox[{"gdb", "-", "gb"}]]}], "]"}]}]}], "\[IndentingNewLine]", 
       "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"b", ",", 
        RowBox[{"Length", "[", "g", "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.845381111881667*^9, 3.845381131761129*^9}, {
   3.845381243447579*^9, 3.845381247526249*^9}, {3.845381690579397*^9, 
   3.845381718012987*^9}, 3.845385122746395*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"6f2c3007-9c9f-4b5d-85ba-94b47ef3a9d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"push", "[", "alg_", "]"}], "[", "r_Integer", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"p", "[", "alg", "]"}], "[", 
      RowBox[{"r", ",", "i"}], "]"}], "[", 
     RowBox[{
      SubscriptBox["f", "i"], "[", 
      RowBox[{"e", "[", "i", "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "r"}], "}"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8453812369078903`*^9, 3.845381264025231*^9}, {
   3.8453817297658243`*^9, 3.8453817412799397`*^9}, 3.84538513182526*^9, 
   3.845386252336664*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"d59ff8d2-e28f-4363-bf8d-f0f6c037f2e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"func", "[", "alg_", "]"}], "[", "r_Integer", "]"}], "[", "x_", 
   "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"sec", "[", "alg", "]"}], "[", "r", "]"}], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", "0"], 
       FractionBox[
        RowBox[{"e", "[", "0", "]"}], "3"]}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "j"], 
         RowBox[{"e", "[", "j", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "r"}], "}"}]}], "]"}]}], "]"}]}], "/.", 
   RowBox[{
    RowBox[{"e", "[", "r", "]"}], "\[Rule]", "x"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8453842071273537`*^9, 3.8453842092181177`*^9}, {
   3.845384355103962*^9, 3.845384357649332*^9}, 3.8453851324584217`*^9, {
   3.845386000835966*^9, 3.845386000876679*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"e3e6912f-e8f8-441b-916f-74c8f3b2bc9e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"colFun", "[", "alg_", "]"}], "[", 
   RowBox[{"r_Integer", ",", 
    RowBox[{"fun_", ":", "Apart"}]}], "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"p", "=", 
      RowBox[{
       RowBox[{"push", "[", "alg", "]"}], "[", "r", "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Fold", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Limit", "[", 
        RowBox[{
         RowBox[{"#2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          SubscriptBox["f", 
           RowBox[{"#2", "[", 
            RowBox[{"[", "2", "]"}], "]"}]], "->", 
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", "x", "}"}], ",", 
            RowBox[{"fun", "[", 
             RowBox[{"#1", "/.", 
              RowBox[{
               RowBox[{"e", "[", 
                RowBox[{"#2", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "]"}], "->", "x"}]}], 
             "]"}]}], "]"}]}]}], "]"}], "&"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Last", "[", "p", "]"}], "/.", 
       RowBox[{
        SubscriptBox["f", "r"], "\[Rule]", 
        RowBox[{
         RowBox[{"func", "[", "alg", "]"}], "[", "r", "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Reverse", "[", 
       RowBox[{"MapIndexed", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"#1", ",", 
            RowBox[{
             RowBox[{"First", "[", "#2", "]"}], "-", "1"}]}], "}"}], "&"}], 
         ",", 
         RowBox[{"Most", "[", "p", "]"}]}], "]"}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"col", "[", "alg_", "]"}], "[", "r_Integer", "]"}], ":=", 
   RowBox[{"Quiet", "[", 
    RowBox[{"Check", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"colFun", "[", "alg", "]"}], "[", "r", "]"}], ",", 
      RowBox[{
       RowBox[{"colFun", "[", "alg", "]"}], "[", 
       RowBox[{"r", ",", "Cancel"}], "]"}]}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "colABTest", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"funA", "->", "Apart"}], ",", 
     RowBox[{"funB", "->", "Identity"}], ",", 
     RowBox[{"verbosity", "->", "0"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"colABTest", "[", "alg_", "]"}], "[", 
   RowBox[{"r_Integer", ",", 
    RowBox[{"opts", ":", 
     RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"CompoundExpression", "[", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<Time to finish: \>\"", ",", "#1", ",", "\"\< seconds\>\""}], 
       "]"}], ",", "#2"}], "]"}], "&"}], "@@", "\[IndentingNewLine]", 
   RowBox[{"AbsoluteTiming", "[", "\[IndentingNewLine]", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p", "=", 
         RowBox[{
          RowBox[{"push", "[", "alg", "]"}], "[", "r", "]"}]}], ",", 
        RowBox[{"startTime", "=", 
         RowBox[{"AbsoluteTime", "[", "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Fold", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"CompoundExpression", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"OptionValue", "[", 
               RowBox[{"colABTest", ",", 
                RowBox[{"{", "opts", "}"}], ",", "verbosity"}], "]"}], ">=", 
              "1"}], ",", 
             RowBox[{"Print", "[", 
              RowBox[{"\"\<Starting index \>\"", ",", 
               RowBox[{"#2", "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", "\"\< after \>\"", ",", 
               RowBox[{
                RowBox[{"AbsoluteTime", "[", "]"}], "-", "startTime"}], ",", 
               "\"\< seconds\>\""}], "]"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"OptionValue", "[", 
               RowBox[{"colABTest", ",", 
                RowBox[{"{", "opts", "}"}], ",", "verbosity"}], "]"}], ">=", 
              "2"}], ",", 
             RowBox[{
              RowBox[{"Print", "[", "\"\<Next inputs:\>\"", "]"}], ";", 
              RowBox[{"Print", "[", 
               RowBox[{"\"\<Input 1: \>\"", ",", "#1"}], "]"}], ";", 
              RowBox[{"Print", "[", 
               RowBox[{"\"\<Input 2: \>\"", ",", "#2"}], "]"}]}]}], "]"}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"OptionValue", "[", 
             RowBox[{"colABTest", ",", 
              RowBox[{"{", "opts", "}"}], ",", "funB"}], "]"}], "[", 
            RowBox[{"Limit", "[", 
             RowBox[{
              RowBox[{"#2", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               SubscriptBox["f", 
                RowBox[{"#2", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]], "->", 
               RowBox[{"Function", "[", 
                RowBox[{
                 RowBox[{"{", "x", "}"}], ",", 
                 RowBox[{
                  RowBox[{"OptionValue", "[", 
                   RowBox[{"colABTest", ",", 
                    RowBox[{"{", "opts", "}"}], ",", "funA"}], "]"}], "[", 
                  RowBox[{"#1", "/.", 
                   RowBox[{
                    RowBox[{"e", "[", 
                    RowBox[{"#2", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "->", "x"}]}], 
                  "]"}]}], "]"}]}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
          "]"}], "&"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Last", "[", "p", "]"}], "/.", 
         RowBox[{
          SubscriptBox["f", "r"], "\[Rule]", 
          RowBox[{
           RowBox[{"func", "[", "alg", "]"}], "[", "r", "]"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Reverse", "[", 
         RowBox[{"MapIndexed", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"#1", ",", 
              RowBox[{
               RowBox[{"First", "[", "#2", "]"}], "-", "1"}]}], "}"}], "&"}], 
           ",", 
           RowBox[{"Most", "[", "p", "]"}]}], "]"}], "]"}]}], 
       "\[IndentingNewLine]", "]"}]}], "]"}], "\[IndentingNewLine]", 
    "]"}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.845379523397038*^9, 3.845379553141754*^9}, {
   3.845380036742581*^9, 3.8453800513320208`*^9}, {3.8453803557028103`*^9, 
   3.84538035670427*^9}, {3.845381144431899*^9, 3.845381148251786*^9}, 
   3.845381225799502*^9, {3.845381428678693*^9, 3.8453814306866617`*^9}, {
   3.845381527104768*^9, 3.845381546941457*^9}, {3.8453817891394863`*^9, 
   3.8453818159201727`*^9}, {3.845385138307743*^9, 3.8453851689368753`*^9}, {
   3.845392482185277*^9, 3.8453925039559097`*^9}, {3.845392614159289*^9, 
   3.845392614862896*^9}, {3.84541839101156*^9, 3.845418393685622*^9}, {
   3.8454184702285633`*^9, 3.8454184930757313`*^9}, {3.845418784391005*^9, 
   3.845418798945032*^9}, 3.845419182064213*^9, {3.845419242848377*^9, 
   3.845419253775025*^9}, {3.8454195120259533`*^9, 3.8454195709206457`*^9}, {
   3.845419946355822*^9, 3.845419949646734*^9}, {3.845420210519638*^9, 
   3.845420235817474*^9}, {3.8454203535688133`*^9, 3.84542037705163*^9}, 
   3.845420658326288*^9, {3.845420923849451*^9, 3.845420949362075*^9}, {
   3.8454210553859*^9, 3.845421058079661*^9}, {3.845421117055526*^9, 
   3.845421142510956*^9}, {3.845421219861937*^9, 3.845421230884962*^9}, {
   3.845421738839991*^9, 3.845421749454722*^9}, {3.845469759318368*^9, 
   3.8454697703478193`*^9}, {3.845470249383613*^9, 3.8454703560819817`*^9}, {
   3.845481423812162*^9, 3.845481427221869*^9}, {3.845481478329752*^9, 
   3.845481530144376*^9}, {3.84548173277269*^9, 3.845481735777873*^9}, {
   3.8454817873680267`*^9, 3.845481894623171*^9}, {3.8455585902564297`*^9, 
   3.8455586697995234`*^9}, {3.845558702154986*^9, 3.845558722678767*^9}, {
   3.845558800223577*^9, 3.8455588597388783`*^9}, {3.8455598300195417`*^9, 
   3.845559857640643*^9}, {3.8455599869297647`*^9, 3.845559999057323*^9}, {
   3.845560070610449*^9, 3.845560074994113*^9}, {3.845560211103286*^9, 
   3.845560219243577*^9}, {3.8455602523170233`*^9, 3.845560284113535*^9}, {
   3.845560362036921*^9, 3.845560386775782*^9}, {3.8455611787068777`*^9, 
   3.845561221614691*^9}, {3.8455612526026897`*^9, 3.845561267213036*^9}, {
   3.8455613107281027`*^9, 3.845561318617033*^9}, 3.8455623753546867`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"0f51aa46-ff08-45c8-8ef1-55891d4ef176"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Algebra-Specific Code", "Subsection",
 CellChangeTimes->{{3.845381213683902*^9, 
  3.845381216601894*^9}},ExpressionUUID->"0468b111-bee8-418d-8d70-\
33d8ad37030c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"gen", "[", "a", "]"}], "[", "r_Integer", "]"}], "/;", 
    RowBox[{"r", ">=", "1"}]}], ":=", 
   RowBox[{"Prepend", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"i", ",", "2"}], "]"}], "+", "2"}], ")"}], "L"}], "-", 
          RowBox[{"e", "[", "1", "]"}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"e", "[", "j", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"i", "+", "1"}], ",", "2"}], "]"}], "+", "2"}], ",", 
              
              RowBox[{"i", "-", "1"}], ",", "2"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"e", "[", "i", "]"}]}], "\[IndentingNewLine]", "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"r", "-", "1"}]}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], "+", 
        RowBox[{"2", " ", "L"}]}], ",", 
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], "+", 
        RowBox[{"3", " ", "L"}]}], ",", 
       RowBox[{"s", "[", "1", "]"}]}], "}"}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"sec", "[", "a", "]"}], "[", "r_Integer", "]"}], "/;", 
    RowBox[{"r", ">=", "1"}]}], ":=", 
   RowBox[{
    RowBox[{"3", " ", 
     RowBox[{"e", "[", "0", "]"}]}], " ", "+", " ", 
    RowBox[{"6", "L"}], "-", 
    RowBox[{"e", "[", "1", "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"e", "[", "j", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "r"}], "}"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"divisor", "[", "a", "]"}], "[", "r_Integer", "]"}], "/;", 
   RowBox[{"r", ">=", "1"}]}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"m", "=", 
      RowBox[{"Ceiling", "[", 
       FractionBox[
        RowBox[{"r", "+", "1"}], "2"], "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Join", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{
           RowBox[{"2", "i"}], "-", "1"}], "]"}], "-", 
         RowBox[{"e", "[", 
          RowBox[{"2", "i"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"m", "-", "1"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"e", "[", "r", "]"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{"r", "-", "i", "+", "1"}], ")"}]}], "]"}], "-", 
         RowBox[{"e", "[", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"r", "-", "i", "+", "1"}], ")"}]}], "+", "1"}], "]"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"m", "+", "1"}], ",", "r"}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"atophi", "[", "a", "]"}], "[", 
      RowBox[{"r_Integer", ",", 
       RowBox[{"var_", ":", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Alpha]", "#"], "&"}], ")"}]}]}], "]"}], "/;", 
     RowBox[{"r", ">=", "1"}]}], ":=", 
    RowBox[{"Prepend", "[", 
     RowBox[{
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", "=", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"i", "+", "1"}]], 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["\[Phi]", 
                 RowBox[{"Ceiling", "[", 
                  FractionBox["i", "2"], "]"}]], "-", 
                SubscriptBox["\[Phi]", 
                 RowBox[{"r", "+", "1", "-", 
                  RowBox[{"Floor", "[", 
                   FractionBox["i", "2"], "]"}]}]]}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "r"}], "}"}]}], "]"}], "/.", 
           RowBox[{
            SubscriptBox["\[Phi]", 
             RowBox[{"r", "+", "1"}]], "\[Rule]", "0"}]}]}], "}"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"var", "[", "j", "]"}], "\[Rule]", 
           RowBox[{"t", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "r"}], "}"}]}], "]"}]}], "]"}], ",", 
      RowBox[{
       RowBox[{"var", "[", "0", "]"}], "->", 
       SubscriptBox["\[Phi]", "0"]}]}], "]"}]}], "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.845380059139209*^9, 3.8453800617414007`*^9}, {
   3.845380386980555*^9, 3.845380401588471*^9}, 3.845380477146406*^9, {
   3.8453812280112267`*^9, 3.84538123102763*^9}, {3.8453812725619707`*^9, 
   3.845381283290968*^9}, {3.845381489584807*^9, 3.8453815156462593`*^9}, {
   3.845417240652334*^9, 3.845417243477298*^9}, {3.845467827554936*^9, 
   3.845467831887888*^9}, {3.8454681261641006`*^9, 3.8454681263793507`*^9}, 
   3.845468570179182*^9, {3.845468748233233*^9, 3.845468763162908*^9}, {
   3.845479938451688*^9, 3.845479942131546*^9}, 3.845482105536811*^9, 
   3.845484118367733*^9, {3.845557148561762*^9, 3.8455571676226*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"187f4de9-9fc7-4c5d-8a85-b44fa05a6d6e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gen", "[", "b", "]"}], "[", "3", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], "+", 
        RowBox[{"2", "L"}]}], ",", 
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], "+", 
        RowBox[{"3", "L"}]}], ",", 
       RowBox[{"s", "[", "1", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], "+", 
        RowBox[{"3", "L"}], "-", 
        RowBox[{"e", "[", "1", "]"}]}], ",", 
       RowBox[{"e", "[", "1", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], "+", 
        RowBox[{"2", "L"}], "-", 
        RowBox[{"e", "[", "1", "]"}]}], ",", 
       RowBox[{"e", "[", "2", "]"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"gen", "[", "b", "]"}], "[", "r_Integer", "]"}], "/;", 
     RowBox[{"r", ">", "3"}]}], ":=", 
    RowBox[{"Append", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Prepend", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Table", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"e", "[", "0", "]"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"i", ",", "2"}], "]"}], "+", "2"}], ")"}], "L"}], 
             "-", 
             RowBox[{"e", "[", "1", "]"}], "-", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"e", "[", "j", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{
                  RowBox[{"Mod", "[", 
                   RowBox[{
                    RowBox[{"i", "+", "1"}], ",", "2"}], "]"}], "+", "2"}], 
                 ",", 
                 RowBox[{"i", "-", "1"}], ",", "2"}], "}"}]}], "]"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"e", "[", "i", "]"}]}], "\[IndentingNewLine]", "}"}], ",",
           "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"r", "-", "2"}]}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"e", "[", "0", "]"}], "+", 
           RowBox[{"2", " ", "L"}]}], ",", 
          RowBox[{
           RowBox[{"e", "[", "0", "]"}], "+", 
           RowBox[{"3", " ", "L"}]}], ",", 
          RowBox[{"s", "[", "1", "]"}]}], "}"}]}], "\[IndentingNewLine]", 
       "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"r", "-", "2"}], "]"}], "-", 
         RowBox[{"e", "[", 
          RowBox[{"r", "-", "1"}], "]"}]}], ",", 
        RowBox[{"e", "[", 
         RowBox[{"r", "-", "1"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"sec", "[", "b", "]"}], "[", "r_Integer", "]"}], "/;", 
    RowBox[{"r", ">=", "3"}]}], ":=", 
   RowBox[{
    RowBox[{"3", " ", 
     RowBox[{"e", "[", "0", "]"}]}], " ", "+", " ", 
    RowBox[{"6", "L"}], "-", 
    RowBox[{"e", "[", "1", "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"e", "[", "j", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "r"}], "}"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"divisor", "[", "b", "]"}], "[", "3", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"e", "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"e", "[", "1", "]"}], "-", 
      RowBox[{"e", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"e", "[", "2", "]"}]}], "-", 
      RowBox[{"e", "[", "1", "]"}], "-", 
      RowBox[{"e", "[", "3", "]"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"divisor", "[", "b", "]"}], "[", "4", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"e", "[", "1", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"e", "[", "2", "]"}]}], "-", 
      RowBox[{"e", "[", "3", "]"}], "-", 
      RowBox[{"e", "[", "4", "]"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "1", "]"}], "-", 
      RowBox[{"e", "[", "2", "]"}]}], ",", 
     RowBox[{"e", "[", "4", "]"}], ",", 
     RowBox[{
      RowBox[{"e", "[", "3", "]"}], "-", 
      RowBox[{"e", "[", "4", "]"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"divisor", "[", "b", "]"}], "[", "r_Integer", "]"}], "/;", 
   RowBox[{"r", ">", "4"}]}], ":=", 
  RowBox[{"Join", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"e", "[", "1", "]"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "i"], 
           RowBox[{"e", "[", "i", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "2", ",", 
            RowBox[{"r", "-", "2"}]}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"r", "-", "1"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"e", "[", 
           RowBox[{"r", "-", "1"}], "]"}], "+", 
          RowBox[{"e", "[", "r", "]"}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"e", "[", "1", "]"}], "-", 
       RowBox[{"e", "[", "2", "]"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"e", "[", "i", "]"}], "+", 
       RowBox[{"2", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"j", "-", "i"}]], 
           RowBox[{"e", "[", "j", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"i", "+", "1"}], ",", 
            RowBox[{"r", "-", "2"}]}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"r", "-", "i", "-", "1"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"e", "[", 
           RowBox[{"r", "-", "1"}], "]"}], "+", 
          RowBox[{"e", "[", "r", "]"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "3", ",", 
        RowBox[{"r", "-", "2"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"e", "[", "r", "]"}], ",", 
      RowBox[{
       RowBox[{"e", "[", 
        RowBox[{"r", "-", "1"}], "]"}], "-", 
       RowBox[{"e", "[", "r", "]"}]}]}], "}"}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8453919968605213`*^9, 3.845392048733749*^9}, {
   3.845392087190041*^9, 3.845392113456851*^9}, {3.845392151517601*^9, 
   3.845392151828898*^9}, {3.845479934384845*^9, 3.845479936396534*^9}, 
   3.84548210796832*^9, {3.845557292756076*^9, 3.845557317629725*^9}, {
   3.845557370585012*^9, 3.8455574030315933`*^9}, 3.845557455415945*^9, {
   3.845558312370661*^9, 3.8455583126781282`*^9}, {3.845577600390689*^9, 
   3.84557760418648*^9}, {3.845591794447728*^9, 3.845591795984522*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"75352654-aa90-45f5-84f6-66db3412abc8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"gen", "[", "c", "]"}], "[", "r_Integer", "]"}], "/;", 
    RowBox[{"r", ">=", "2"}]}], ":=", 
   RowBox[{"Prepend", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "+", 
          RowBox[{"2", "L"}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"e", "[", "j", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "i"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "+", 
          RowBox[{"3", "L"}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"e", "[", "j", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "i"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"e", "[", "i", "]"}]}], "\[IndentingNewLine]", "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"r", "-", "1"}]}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], "+", 
        RowBox[{"2", " ", "L"}]}], ",", 
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], "+", 
        RowBox[{"3", " ", "L"}]}], ",", 
       RowBox[{"s", "[", "1", "]"}]}], "}"}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"sec", "[", "c", "]"}], "[", "r_Integer", "]"}], "/;", 
    RowBox[{"r", ">=", "2"}]}], ":=", 
   RowBox[{
    RowBox[{"3", " ", 
     RowBox[{"e", "[", "0", "]"}]}], " ", "+", " ", 
    RowBox[{"6", "L"}], "-", 
    RowBox[{"2", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"e", "[", "j", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "r"}], "}"}]}], "]"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"divisor", "[", "c", "]"}], "[", "r_Integer", "]"}], "/;", 
   RowBox[{"r", ">=", "2"}]}], ":=", 
  RowBox[{"Join", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"e", "[", "i", "]"}], "-", 
       RowBox[{"e", "[", 
        RowBox[{"i", "+", "1"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"r", "-", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"e", "[", "r", "]"}], "}"}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.84538037018968*^9, 3.845380372130725*^9}, {
   3.8453804082198563`*^9, 3.845380474457823*^9}, {3.845381414549965*^9, 
   3.8453814190415163`*^9}, {3.8453815562763557`*^9, 
   3.8453815636223497`*^9}, {3.8454799320647907`*^9, 3.8454799329161797`*^9}, 
   3.845482110050658*^9, {3.8455572629543056`*^9, 3.845557268994776*^9}, {
   3.8456356528668213`*^9, 3.845635662492283*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"2c848b7c-04df-4f35-bb14-d8756409e961"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gen", "[", "d", "]"}], "[", "4", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], "+", 
        RowBox[{"2", "L"}]}], ",", 
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], "+", 
        RowBox[{"3", "L"}]}], ",", 
       RowBox[{"s", "[", "1", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], "+", 
        RowBox[{"3", "L"}], "-", 
        RowBox[{"e", "[", "1", "]"}]}], ",", 
       RowBox[{"e", "[", "1", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], "+", 
        RowBox[{"2", "L"}], "-", 
        RowBox[{"e", "[", "1", "]"}]}], ",", 
       RowBox[{"e", "[", "2", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], "+", 
        RowBox[{"2", "L"}], "-", 
        RowBox[{"e", "[", "1", "]"}]}], ",", 
       RowBox[{
        RowBox[{"e", "[", "2", "]"}], "-", 
        RowBox[{"e", "[", "3", "]"}]}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"gen", "[", "d", "]"}], "[", "r_Integer", "]"}], "/;", 
     RowBox[{"r", ">", "4"}]}], ":=", 
    RowBox[{"Append", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Prepend", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Table", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"e", "[", "0", "]"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"i", ",", "2"}], "]"}], "+", "2"}], ")"}], "L"}], 
             "-", 
             RowBox[{"e", "[", "1", "]"}], "-", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"e", "[", "j", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{
                  RowBox[{"Mod", "[", 
                   RowBox[{
                    RowBox[{"i", "+", "1"}], ",", "2"}], "]"}], "+", "2"}], 
                 ",", 
                 RowBox[{"i", "-", "1"}], ",", "2"}], "}"}]}], "]"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"e", "[", "i", "]"}]}], "\[IndentingNewLine]", "}"}], ",",
           "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"r", "-", "2"}]}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"e", "[", "0", "]"}], "+", 
           RowBox[{"2", " ", "L"}]}], ",", 
          RowBox[{
           RowBox[{"e", "[", "0", "]"}], "+", 
           RowBox[{"3", " ", "L"}]}], ",", 
          RowBox[{"s", "[", "1", "]"}]}], "}"}]}], "\[IndentingNewLine]", 
       "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"r", "-", "3"}], "]"}], "-", 
         RowBox[{"e", "[", 
          RowBox[{"r", "-", "2"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"r", "-", "2"}], "]"}], "-", 
         RowBox[{"e", "[", 
          RowBox[{"r", "-", "1"}], "]"}]}]}], "}"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"sec", "[", "d", "]"}], "[", "r_Integer", "]"}], "/;", 
    RowBox[{"r", ">=", "4"}]}], ":=", 
   RowBox[{
    RowBox[{"3", " ", 
     RowBox[{"e", "[", "0", "]"}]}], " ", "+", " ", 
    RowBox[{"6", "L"}], "-", 
    RowBox[{"e", "[", "1", "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"e", "[", "j", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "r"}], "}"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"divisor", "[", "d", "]"}], "[", "4", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"e", "[", "1", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"e", "[", "2", "]"}]}], "-", 
      RowBox[{"e", "[", "3", "]"}], "-", 
      RowBox[{"e", "[", "4", "]"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "1", "]"}], "-", 
      RowBox[{"e", "[", "2", "]"}]}], ",", 
     RowBox[{"e", "[", "3", "]"}], ",", 
     RowBox[{"e", "[", "4", "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"divisor", "[", "d", "]"}], "[", "r_Integer", "]"}], "/;", 
   RowBox[{"r", ">", "4"}]}], ":=", 
  RowBox[{"Join", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"e", "[", "1", "]"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "i"], 
           RowBox[{"e", "[", "i", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "2", ",", 
            RowBox[{"r", "-", "3"}]}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "r"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"e", "[", 
           RowBox[{"r", "-", "2"}], "]"}], "+", 
          RowBox[{"e", "[", "r", "]"}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"e", "[", "1", "]"}], "-", 
       RowBox[{"e", "[", "2", "]"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"e", "[", "i", "]"}], "+", 
       RowBox[{"2", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"j", "-", "i"}]], 
           RowBox[{"e", "[", "j", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"i", "+", "1"}], ",", 
            RowBox[{"r", "-", "3"}]}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"r", "-", "i"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"e", "[", 
           RowBox[{"r", "-", "2"}], "]"}], "+", 
          RowBox[{"e", "[", "r", "]"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "3", ",", 
        RowBox[{"r", "-", "3"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"e", "[", "r", "]"}], ",", 
      RowBox[{"e", "[", 
       RowBox[{"r", "-", "1"}], "]"}], ",", 
      RowBox[{
       RowBox[{"e", "[", 
        RowBox[{"r", "-", "2"}], "]"}], "-", 
       RowBox[{"e", "[", 
        RowBox[{"r", "-", "1"}], "]"}], "-", 
       RowBox[{"e", "[", "r", "]"}]}]}], "}"}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.845392256151104*^9, 3.8453923054072437`*^9}, {
   3.8454799201693783`*^9, 3.845479946040555*^9}, {3.845480053532461*^9, 
   3.845480161276966*^9}, {3.845480218017703*^9, 3.8454802196584997`*^9}, 
   3.845482112056143*^9, {3.845492646531756*^9, 3.845492653009512*^9}, {
   3.845556141601071*^9, 3.845556142500778*^9}, {3.845556227910787*^9, 
   3.845556227951756*^9}, {3.8455564899468822`*^9, 3.8455565266667757`*^9}, {
   3.845557189597392*^9, 3.8455571928025846`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"4e838bcf-9e61-4b4e-9088-f50ddb93aa08"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tests", "Section",
 CellChangeTimes->{{3.8454222216018753`*^9, 
  3.845422222069529*^9}},ExpressionUUID->"b64dc03c-bcc8-4baf-9941-\
e8f9b264e84a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"negInverseKilling", "[", "alg_", "]"}], "[", "r_Integer", "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"CompoundExpression", "[", 
           RowBox[{
            RowBox[{"Print", "[", 
             RowBox[{
             "\"\<Time to finish rank \>\"", ",", "r", ",", "\"\<: \>\"", ",",
               "#1", ",", "\"\< seconds\>\""}], "]"}], ",", "#2"}], "]"}], 
          "&"}], "@@", 
         RowBox[{"AbsoluteTiming", "[", 
          RowBox[{
           RowBox[{"col", "[", "alg", "]"}], "[", "r", "]"}], "]"}]}], ")"}], 
       "/.", 
       RowBox[{
        RowBox[{"atophi", "[", "alg", "]"}], "[", "r", "]"}]}]}], "}"}], ",", 
    
    RowBox[{"MatrixForm", "@", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"res", ",", 
            SubscriptBox["\[Phi]", "i"], ",", 
            SubscriptBox["\[Phi]", "j"]}], "]"}], "/.", 
          RowBox[{
           SubscriptBox["\[Phi]", "_"], "->", "0"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "r"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "r"}], "}"}]}], "]"}], "/", 
       RowBox[{"s", "[", "1", "]"}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.845562233070794*^9, 3.845562358664576*^9}, {
  3.845562396441031*^9, 3.845562426091305*^9}, {3.845563716768408*^9, 
  3.8455637937065477`*^9}, {3.8455655492674093`*^9, 3.845565556726448*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"4b231bf2-dc67-4492-8927-fcb4f90ade1b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "is", " ", "using", " ", "the", " ", "fixed", " ", "version",
      " ", "of", " ", "Eq", " ", "37"}], ",", " ", 
    RowBox[{
    "not", " ", "going", " ", "to", " ", "rerun", " ", "the", " ", "big", " ",
      "test", " ", 
     RowBox[{"below", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"negInverseKilling", "[", "b", "]"}], "[", "4", "]"}]}]], "Input",
 CellChangeTimes->{{3.845591805055944*^9, 
  3.845591843908251*^9}},ExpressionUUID->"1b39ffe4-a8b7-41a3-93cd-\
d533b5a61fff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "0.359634`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 4, ": ", 0.359634, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845591806996922*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"3e1d318b-f377-4ebc-a51f-bea7eb2d964d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "2"}], "1", "0", "0"},
     {"1", 
      RowBox[{"-", "2"}], "1", "0"},
     {"0", "1", 
      RowBox[{"-", "2"}], "2"},
     {"0", "0", "2", 
      RowBox[{"-", "4"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8455918070615788`*^9},
 CellLabel->
  "Out[158]//MatrixForm=",ExpressionUUID->"3c05f3dc-f622-447a-8baf-\
68581466b54c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Column", "@", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"negInverseKilling", "[", "a", "]"}], "[", "i", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "20"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8455623613024597`*^9, 3.845562385434078*^9}, {
  3.845562430721854*^9, 3.845562442840337*^9}, {3.845563531595891*^9, 
  3.84556356164063*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"006d37b4-9652-4f31-b26d-2ca666ed48eb"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "0.003648`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 1, ": ", 0.003648, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.845563538850662*^9, 3.845563564805497*^9}, 
   3.845563767908252*^9, 3.845563798620229*^9, 3.8455655677619247`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"777303a1-e798-4757-b39c-92fb2b99773f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "0.022408`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 2, ": ", 0.022408, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.845563538850662*^9, 3.845563564805497*^9}, 
   3.845563767908252*^9, 3.845563798620229*^9, 3.8455655678150043`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"298ad02a-3409-4e1c-a420-390276dcc274"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "0.108567`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 3, ": ", 0.108567, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.845563538850662*^9, 3.845563564805497*^9}, 
   3.845563767908252*^9, 3.845563798620229*^9, 3.8455655678986597`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"1c0a4e56-b4ef-49a8-9c0e-1923fd33bce5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "0.246647`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 4, ": ", 0.246647, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.845563538850662*^9, 3.845563564805497*^9}, 
   3.845563767908252*^9, 3.845563798620229*^9, 3.84556556814042*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"3ec7fe3e-41fd-433d-bd3c-7f2d8add8c3f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "0.429574`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 5, ": ", 0.429574, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.845563538850662*^9, 3.845563564805497*^9}, 
   3.845563767908252*^9, 3.845563798620229*^9, 3.845565568573167*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"23f0dfeb-2561-4a24-af94-c92295768f98"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "2.118362`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 6, ": ", 2.118362, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.845563538850662*^9, 3.845563564805497*^9}, 
   3.845563767908252*^9, 3.845563798620229*^9, 3.8455655706954937`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"f524b787-e8dd-438c-96a6-3e8a63b715d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "1.901712`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 7, ": ", 1.901712, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.845563538850662*^9, 3.845563564805497*^9}, 
   3.845563767908252*^9, 3.845563798620229*^9, 3.845565572605579*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"a636451e-2625-496d-8608-0bef9e78e3f1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "16.261645`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 8, ": ", 16.261645, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.845563538850662*^9, 3.845563564805497*^9}, 
   3.845563767908252*^9, 3.845563798620229*^9, 3.845565588875162*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"355c4d18-0b17-47b3-bf6c-f86ce48afaf9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "6.091037`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 9, ": ", 6.091037, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.845563538850662*^9, 3.845563564805497*^9}, 
   3.845563767908252*^9, 3.845563798620229*^9, 3.8455655950450983`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"72fed374-14d4-47f7-a31b-27060ec731e2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "8.219465`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 10, ": ", 8.219465, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.845563538850662*^9, 3.845563564805497*^9}, 
   3.845563767908252*^9, 3.845563798620229*^9, 3.8455656032795277`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"3503eb7e-55ae-4229-bdcd-583cd459c3f6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "170.853487`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 11, ": ", 170.853487, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.845563538850662*^9, 3.845563564805497*^9}, 
   3.845563767908252*^9, 3.845563798620229*^9, 3.845565774152112*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"870d28d3-53e0-494a-8cea-08ee1a03ae10"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "19.18225`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 12, ": ", 19.18225, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.845563538850662*^9, 3.845563564805497*^9}, 
   3.845563767908252*^9, 3.845563798620229*^9, 3.845565793504224*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"e463cebc-d657-43d4-a2e5-c985dd1dada1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "1132.900162`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 13, ": ", 1132.900162, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.845563538850662*^9, 3.845563564805497*^9}, 
   3.845563767908252*^9, 3.845563798620229*^9, 3.845566926444583*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"e6cfcfeb-b03c-4874-a456-1df46650ac41"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "14", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "40.103699`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 14, ": ", 40.103699, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.845563538850662*^9, 3.845563564805497*^9}, 
   3.845563767908252*^9, 3.845563798620229*^9, 3.845566966875925*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"2547ea26-fa89-4122-ac6b-cd4e895f5bdc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "80.52633`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 15, ": ", 80.52633, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.845563538850662*^9, 3.845563564805497*^9}, 
   3.845563767908252*^9, 3.845563798620229*^9, 3.845567047447487*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"18fef0b4-3a4f-43ca-9424-cf54a630d8cc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "16", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "78.982675`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 16, ": ", 78.982675, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.845563538850662*^9, 3.845563564805497*^9}, 
   3.845563767908252*^9, 3.845563798620229*^9, 3.845567126480101*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"09649339-d737-4148-bf63-4f2a1274d56e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "17", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "158.237066`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 17, ": ", 158.237066, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.845563538850662*^9, 3.845563564805497*^9}, 
   3.845563767908252*^9, 3.845563798620229*^9, 3.8455672847736063`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"99cba158-a779-4885-85d8-4b50ee0ac5f2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "18", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "147.800028`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 18, ": ", 147.800028, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.845563538850662*^9, 3.845563564805497*^9}, 
   3.845563767908252*^9, 3.845563798620229*^9, 3.8455674326395483`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"1d0f0fbe-5c82-414e-80c6-104cce0139ed"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "19", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "302.373047`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 19, ": ", 302.373047, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.845563538850662*^9, 3.845563564805497*^9}, 
   3.845563767908252*^9, 3.845563798620229*^9, 3.845567735090201*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"4e5f96f8-f3c8-458c-a564-a74b0f51167b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "263.81225`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 20, ": ", 263.81225, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.845563538850662*^9, 3.845563564805497*^9}, 
   3.845563767908252*^9, 3.845563798620229*^9, 3.8455679989877577`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"88588bd2-2699-4925-8397-736a86df800f"]
}, Open  ]],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1"},
         {"1", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1"},
         {"0", "1", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", 
          RowBox[{"-", "2"}], "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", 
          RowBox[{"-", "2"}], "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", 
          RowBox[{"-", "2"}], "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{{3.84556353594954*^9, 3.8455635390475883`*^9}, 
   3.845563596289895*^9, 3.845563776004702*^9, 3.8455655420964537`*^9, 
   3.845567999096218*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"1f5482a1-6917-429e-9de9-82a43836ed42"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Column", "@", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"negInverseKilling", "[", "b", "]"}], "[", "i", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "3", ",", "20"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.845563570668247*^9, 3.845563570748682*^9}, {
  3.845563814474943*^9, 3.845563814557728*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"23cedccb-46b7-4005-a9ed-85f76c0c35d0"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "0.108796`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 3, ": ", 0.108796, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845585539988632*^9},
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"9d3973e4-cf5a-4240-b6ff-1061dc98fe48"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "0.310531`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 4, ": ", 0.310531, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.84558554030518*^9},
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"6b2d0cdb-5127-4414-875d-b4a0fcf602c4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "0.5065`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 5, ": ", 0.5065, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8455855408265047`*^9},
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"4298bd59-bcce-418e-ba91-f27debcb8342"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "2.107526`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 6, ": ", 2.107526, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8455855429432793`*^9},
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"766a5276-d915-4889-8572-24aac1af3731"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "6.278394`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 7, ": ", 6.278394, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845585549238496*^9},
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"8bbe977b-5510-4865-aaa1-e899021516e0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "8.126214`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 8, ": ", 8.126214, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8455855574092073`*^9},
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"84f78059-30f5-4903-b10c-522adf3b39c9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "56.775936`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 9, ": ", 56.775936, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845585614236816*^9},
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"c23d7a2c-ad2a-4786-8a3b-c4ea82cc5779"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "139.76759`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 10, ": ", 139.76759, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8455857542192783`*^9},
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"031639b2-7b30-4c0e-8ebc-7d446dcc8c2d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "416.850584`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 11, ": ", 416.850584, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845586171412121*^9},
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"b60acf6c-7bda-4b00-bfdb-69fc18170854"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "65.775333`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 12, ": ", 65.775333, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8455862376740923`*^9},
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"1d3b5a76-7502-4939-8aaf-fc4e90007639"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "111.80575`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 13, ": ", 111.80575, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845586349742021*^9},
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"4bdb5d18-5f49-4a3b-b65a-792a87252662"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "14", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "162.459432`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 14, ": ", 162.459432, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8455865126418667`*^9},
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"62dde333-cd1d-4c03-b490-bc8eb83751e5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "254.280621`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 15, ": ", 254.280621, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845586767295401*^9},
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"e7cf8a5c-f8ac-4ec9-b65b-da8cbe0fd67b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "16", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "340.863706`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 16, ": ", 340.863706, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845587108764195*^9},
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"911d45ae-fb38-4cff-8e7e-139ea0a00974"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "17", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "455.541273`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 17, ": ", 455.541273, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845587565124504*^9},
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"4bd5df06-efe3-4468-b5af-15ecd2ef0853"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "18", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "570.268174`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 18, ": ", 570.268174, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.84558813642078*^9},
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"95c8a7b3-87b2-45e7-aab3-b4f906f989f2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "19", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "813.135119`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 19, ": ", 813.135119, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845588950861053*^9},
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"b8e6f59f-3535-4dd7-9315-2c60eaa1e418"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "1052.011322`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 20, ": ", 1052.011322, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845590004608963*^9},
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"18ccd814-4e1b-48c3-80bf-de3135c92549"]
}, Open  ]],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0"},
         {"1", 
          RowBox[{"-", "2"}], "2"},
         {"0", "2", 
          RowBox[{"-", "4"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "0", "1"},
         {"0", "0", 
          RowBox[{"-", "4"}], "2"},
         {"0", "1", "2", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "2"},
         {"0", "0", "0", "2", 
          RowBox[{"-", "4"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "2"},
         {"0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "2"},
         {"0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "2"},
         {"0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "2"},
         {"0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "2", 
          RowBox[{"-", "4"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", 
          RowBox[{"-", "2"}], "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "2", 
          RowBox[{"-", "4"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", 
          RowBox[{"-", "2"}], "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "2", 
          RowBox[{"-", "4"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", 
          RowBox[{"-", "2"}], "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "2", 
          RowBox[{"-", "4"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.845590006830468*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"79c21aab-7fda-4093-ad16-99ade1203de2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Column", "@", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"negInverseKilling", "[", "c", "]"}], "[", "i", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "2", ",", "20"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.845563574202389*^9, 3.845563574274787*^9}, {
  3.845563816033032*^9, 3.845563816116976*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"9f17eb9f-3056-4f7d-92eb-afff897fa125"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "0.073453`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 2, ": ", 0.073453, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845590007008007*^9, 3.845591089728633*^9, 
  3.84563568697589*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"52f62c6e-7394-4987-bb46-4ce2bb3a124d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "0.136865`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 3, ": ", 0.136865, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845590007008007*^9, 3.845591089728633*^9, 
  3.845635687134864*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"21a3f6fc-0b9f-4d01-9923-1ab67baee9b1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "0.309567`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 4, ": ", 0.309567, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845590007008007*^9, 3.845591089728633*^9, 
  3.845635687440855*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"5de448af-f994-47bb-9f4c-c79ad708e87e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "0.547958`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 5, ": ", 0.547958, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845590007008007*^9, 3.845591089728633*^9, 
  3.845635687997912*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"dca4d6d1-d90b-4c09-ac47-6eff3ee3b933"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "0.960643`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 6, ": ", 0.960643, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845590007008007*^9, 3.845591089728633*^9, 
  3.8456356889669952`*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"f219a7c0-1ff2-4652-9b8b-fbeff8e6ce47"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "1.336295`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 7, ": ", 1.336295, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845590007008007*^9, 3.845591089728633*^9, 
  3.8456356903109083`*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"6aa6fa07-20e7-4c2f-8ed6-b8ac05118a41"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "2.056498`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 8, ": ", 2.056498, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845590007008007*^9, 3.845591089728633*^9, 
  3.845635692372284*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"797cc87c-a34c-41f4-b302-0e07d6fd9c84"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "3.093803`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 9, ": ", 3.093803, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845590007008007*^9, 3.845591089728633*^9, 
  3.845635695475164*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"5d1acbdc-d8b3-48ee-8fb1-d3fa5f9d8dbb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "4.621037`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 10, ": ", 4.621037, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845590007008007*^9, 3.845591089728633*^9, 
  3.845635700106691*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"a7939ff3-162a-407b-8cbd-5effd2df5bba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "6.37517`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 11, ": ", 6.37517, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845590007008007*^9, 3.845591089728633*^9, 
  3.845635706486043*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"be619440-e1eb-4c78-9616-cc8f42897e64"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "9.149853`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 12, ": ", 9.149853, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845590007008007*^9, 3.845591089728633*^9, 
  3.8456357156494417`*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"0c05f26a-ab16-4a18-b78b-ebb16b0bac27"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "12.431502`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 13, ": ", 12.431502, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845590007008007*^9, 3.845591089728633*^9, 
  3.845635728094781*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"a9e809ab-d03b-47ff-8498-cda265732c4e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "14", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "17.081153`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 14, ": ", 17.081153, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845590007008007*^9, 3.845591089728633*^9, 
  3.845635745199234*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"1bcb61b0-9e89-49e0-8336-ed39f072f25d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "21.621848`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 15, ": ", 21.621848, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845590007008007*^9, 3.845591089728633*^9, 
  3.8456357668351*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"8060babe-2b27-4510-bc00-4d79c5264f80"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "16", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "28.546726`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 16, ": ", 28.546726, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845590007008007*^9, 3.845591089728633*^9, 
  3.845635795406383*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"6e46d749-5b43-4433-a67f-5ad68cf42d40"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "17", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "35.931643`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 17, ": ", 35.931643, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845590007008007*^9, 3.845591089728633*^9, 
  3.8456358313720093`*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"bd375d49-6172-4ee4-ab2e-3027edcbecee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "18", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "45.743111`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 18, ": ", 45.743111, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845590007008007*^9, 3.845591089728633*^9, 
  3.845635877152809*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"c1c4d331-baad-4eb0-a61d-e4fc56f9be7f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "19", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "56.832855`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 19, ": ", 56.832855, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845590007008007*^9, 3.845591089728633*^9, 
  3.845635934041017*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"557af02b-040a-4794-81a0-eea047e2940b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "73.716472`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 20, ": ", 73.716472, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845590007008007*^9, 3.845591089728633*^9, 
  3.845636007793046*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"01e75eee-4bd5-4176-887e-c3959da9ef39"]
}, Open  ]],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "4"}], "2"},
         {"2", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "4"}], "2", "0"},
         {"2", 
          RowBox[{"-", "4"}], "2"},
         {"0", "2", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "4"}], "2", "0", "0"},
         {"2", 
          RowBox[{"-", "4"}], "2", "0"},
         {"0", "2", 
          RowBox[{"-", "4"}], "2"},
         {"0", "0", "2", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "4"}], "2", "0", "0", "0"},
         {"2", 
          RowBox[{"-", "4"}], "2", "0", "0"},
         {"0", "2", 
          RowBox[{"-", "4"}], "2", "0"},
         {"0", "0", "2", 
          RowBox[{"-", "4"}], "2"},
         {"0", "0", "0", "2", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0"},
         {"2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0"},
         {"0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0"},
         {"0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0"},
         {"0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2"},
         {"0", "0", "0", "0", "2", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0"},
         {"2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0"},
         {"0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0"},
         {"0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0"},
         {"0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0"},
         {"0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2"},
         {"0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0"},
         {"2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0"},
         {"0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0"},
         {"0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0"},
         {"0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0"},
         {"0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0"},
         {"0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2"},
         {"0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0"},
         {"2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0"},
         {"0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0"},
         {"0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0"},
         {"0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0"},
         {"0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0"},
         {"0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0"},
         {"0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2"},
         {"0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0"},
         {"2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0"},
         {"2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0"},
         {"0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "2", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0"},
         {"2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0"},
         {"0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0"},
         {"0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "2", 
          RowBox[{"-", "4"}], "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "2", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0"},
         {"0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0"},
         {"0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0"},
         {"0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "2", 
          RowBox[{"-", "4"}], "2", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "2", 
          RowBox[{"-", "4"}], "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "2", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0"},
         {"2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0"},
         {"0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0"},
         {"0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0"},
         {"0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "2", 
          RowBox[{"-", "4"}], "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "2", 
          RowBox[{"-", "4"}], "2", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "2", 
          RowBox[{"-", "4"}], "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "2", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "2", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "2", 
          RowBox[{"-", "4"}], "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "2", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.8455903245528593`*^9, 3.845591403810607*^9, 
  3.845636007914104*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"846d50de-d05a-4778-9ccc-0d91bf4d171c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Column", "@", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"negInverseKilling", "[", "d", "]"}], "[", "i", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "4", ",", "20"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8455635764115334`*^9, 3.8455635764873753`*^9}, {
  3.8455638175152197`*^9, 3.8455638176435537`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"7350142d-b088-4983-a9a3-61364b67a215"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "0.30218`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 4, ": ", 0.30218, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.84557772960572*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"35ae5187-7679-4bb8-8f3f-93a9534b0b09"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "1.328953`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 5, ": ", 1.328953, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845577730950583*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"e9b4571a-9bb2-46ba-a614-1010cb44d283"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "2.803869`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 6, ": ", 2.803869, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8455777337792997`*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"3dd60374-c977-4310-95ef-b5737402d971"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "6.736225`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 7, ": ", 6.736225, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8455777405742188`*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"cf954fe3-1f97-4b73-8137-4d50086170de"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "15.119327`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 8, ": ", 15.119327, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8455777560875072`*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"00f838a5-4f94-4402-a3dc-619d26a4aff1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "33.669092`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 9, ": ", 33.669092, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8455777903776007`*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"3d744568-6dd7-4d03-9490-5d5d19126a19"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "82.306476`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 10, ": ", 82.306476, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845577873031107*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"8cdf7c89-5225-4f6f-adfc-34132f93ce5e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "204.016309`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 11, ": ", 204.016309, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845578077587611*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"8d58adcb-1bba-4983-a207-673b11ee99cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "96.028266`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 12, ": ", 96.028266, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845578174394374*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"a4ce493a-af62-4d6b-aba0-1f59f56abbf7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "167.269771`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 13, ": ", 167.269771, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845578341872244*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"de6f1e88-c0f9-4cbf-9eb8-a6a633eab195"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "14", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "269.105993`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 14, ": ", 269.105993, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845578611324059*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"0f2df8e8-a866-440f-8cdc-29a76d8951b7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "423.391785`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 15, ": ", 423.391785, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8455790351167994`*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"e221a5c0-dd3a-422b-b7d5-bb9fffb71578"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "16", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "580.474119`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 16, ": ", 580.474119, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8455796162191277`*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"336cbe2a-ae69-49bc-9fc6-10d9507a8500"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "17", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "888.654971`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 17, ": ", 888.654971, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845580505576726*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"9b271242-7b72-422d-a880-39e207272ca8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "18", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "1093.896526`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 18, ": ", 1093.896526, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845581600592256*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"4471ca9c-371a-4c61-9956-ea9de4e11ba6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "19", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "1777.704512`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 19, ": ", 1777.704512, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.84558337968541*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"9402f29f-8c35-44d9-9845-19cfd0e539bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish rank \"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "2156.56365`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish rank ", 20, ": ", 2156.56365, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845585537833395*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"85e3113f-49fb-4934-8211-f8f532e4eba6"]
}, Open  ]],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "1"},
         {"0", "1", 
          RowBox[{"-", "2"}], "0"},
         {"0", "1", "0", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "1"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "0"},
         {"0", "0", "1", "0", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "1"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "0"},
         {"0", "0", "0", "1", "0", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "1"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "0"},
         {"0", "0", "0", "0", "1", "0", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "1"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "0"},
         {"0", "0", "0", "0", "0", "1", "0", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "1"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", 
          RowBox[{"-", "2"}], "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", 
          RowBox[{"-", "2"}], "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", 
          RowBox[{"-", "2"}], "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", 
          RowBox[{"-", "2"}], "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", 
          RowBox[{"-", "2"}], "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", 
          RowBox[{"-", "2"}], "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.845585539733184*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"e58475ab-bd47-407b-99a6-a8deffa957b0"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{840, 997},
WindowMargins->{{Automatic, 24}, {Automatic, 34}},
TaggingRules-><|"TryRealOnly" -> False|>,
CommonDefaultFormatTypes->{"Output"->StandardForm},
FrontEndVersion->"13.0 for Mac OS X ARM (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f112595d-dfa2-4d3b-b226-2ffe1e41cd26"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 151, 3, 67, "Section",ExpressionUUID->"c9b23851-9724-4717-a9da-9b4dab5bb2de"],
Cell[CellGroupData[{
Cell[598, 22, 164, 3, 54, "Subsection",ExpressionUUID->"c3689330-1137-42c8-af42-14fcd69ead6c"],
Cell[765, 27, 274, 8, 46, "Input",ExpressionUUID->"736f27ff-f3de-43b3-aec7-a1b14407edb8",
 InitializationCell->True],
Cell[1042, 37, 1254, 37, 89, "Input",ExpressionUUID->"55111eb1-2baa-4aa7-9ff1-9ed9328cdad9",
 InitializationCell->True],
Cell[2299, 76, 2681, 78, 306, "Input",ExpressionUUID->"6f2c3007-9c9f-4b5d-85ba-94b47ef3a9d0",
 InitializationCell->True],
Cell[4983, 156, 723, 19, 46, "Input",ExpressionUUID->"d59ff8d2-e28f-4363-bf8d-f0f6c037f2e9",
 InitializationCell->True],
Cell[5709, 177, 999, 29, 64, "Input",ExpressionUUID->"e3e6912f-e8f8-441b-916f-74c8f3b2bc9e",
 InitializationCell->True],
Cell[6711, 208, 8815, 208, 663, "Input",ExpressionUUID->"0f51aa46-ff08-45c8-8ef1-55891d4ef176",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[15563, 421, 169, 3, 54, "Subsection",ExpressionUUID->"0468b111-bee8-418d-8d70-33d8ad37030c"],
Cell[15735, 426, 6202, 173, 540, "Input",ExpressionUUID->"187f4de9-9fc7-4c5d-8a85-b44fa05a6d6e",
 InitializationCell->True],
Cell[21940, 601, 7779, 227, 518, "Input",ExpressionUUID->"75352654-aa90-45f5-84f6-66db3412abc8",
 InitializationCell->True],
Cell[29722, 830, 3249, 90, 383, "Input",ExpressionUUID->"2c848b7c-04df-4f35-bb14-d8756409e961",
 InitializationCell->True],
Cell[32974, 922, 7726, 225, 518, "Input",ExpressionUUID->"4e838bcf-9e61-4b4e-9088-f50ddb93aa08",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40749, 1153, 152, 3, 67, "Section",ExpressionUUID->"b64dc03c-bcc8-4baf-9941-e8f9b264e84a"],
Cell[40904, 1158, 1729, 47, 140, "Input",ExpressionUUID->"4b231bf2-dc67-4492-8927-fcb4f90ade1b"],
Cell[CellGroupData[{
Cell[42658, 1209, 588, 15, 52, "Input",ExpressionUUID->"1b39ffe4-a8b7-41a3-93cd-d533b5a61fff"],
Cell[43249, 1226, 470, 10, 24, "Print",ExpressionUUID->"3e1d318b-f377-4ebc-a51f-bea7eb2d964d"],
Cell[43722, 1238, 785, 25, 94, "Output",ExpressionUUID->"3c05f3dc-f622-447a-8baf-68581466b54c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44544, 1268, 487, 12, 30, "Input",ExpressionUUID->"006d37b4-9652-4f31-b26d-2ca666ed48eb"],
Cell[CellGroupData[{
Cell[45056, 1284, 566, 11, 24, "Print",ExpressionUUID->"777303a1-e798-4757-b39c-92fb2b99773f"],
Cell[45625, 1297, 566, 11, 24, "Print",ExpressionUUID->"298ad02a-3409-4e1c-a420-390276dcc274"],
Cell[46194, 1310, 566, 11, 24, "Print",ExpressionUUID->"1c0a4e56-b4ef-49a8-9c0e-1923fd33bce5"],
Cell[46763, 1323, 563, 11, 24, "Print",ExpressionUUID->"3ec7fe3e-41fd-433d-bd3c-7f2d8add8c3f"],
Cell[47329, 1336, 564, 11, 24, "Print",ExpressionUUID->"23f0dfeb-2561-4a24-af94-c92295768f98"],
Cell[47896, 1349, 566, 11, 24, "Print",ExpressionUUID->"f524b787-e8dd-438c-96a6-3e8a63b715d2"],
Cell[48465, 1362, 564, 11, 24, "Print",ExpressionUUID->"a636451e-2625-496d-8608-0bef9e78e3f1"],
Cell[49032, 1375, 566, 11, 24, "Print",ExpressionUUID->"355c4d18-0b17-47b3-bf6c-f86ce48afaf9"],
Cell[49601, 1388, 566, 11, 24, "Print",ExpressionUUID->"72fed374-14d4-47f7-a31b-27060ec731e2"],
Cell[50170, 1401, 568, 11, 24, "Print",ExpressionUUID->"3503eb7e-55ae-4229-bdcd-583cd459c3f6"],
Cell[50741, 1414, 570, 11, 24, "Print",ExpressionUUID->"870d28d3-53e0-494a-8cea-08ee1a03ae10"],
Cell[51314, 1427, 566, 11, 24, "Print",ExpressionUUID->"e463cebc-d657-43d4-a2e5-c985dd1dada1"],
Cell[51883, 1440, 572, 11, 24, "Print",ExpressionUUID->"e6cfcfeb-b03c-4874-a456-1df46650ac41"],
Cell[52458, 1453, 568, 11, 24, "Print",ExpressionUUID->"2547ea26-fa89-4122-ac6b-cd4e895f5bdc"],
Cell[53029, 1466, 566, 11, 24, "Print",ExpressionUUID->"18fef0b4-3a4f-43ca-9424-cf54a630d8cc"],
Cell[53598, 1479, 568, 11, 24, "Print",ExpressionUUID->"09649339-d737-4148-bf63-4f2a1274d56e"],
Cell[54169, 1492, 572, 11, 24, "Print",ExpressionUUID->"99cba158-a779-4885-85d8-4b50ee0ac5f2"],
Cell[54744, 1505, 572, 11, 24, "Print",ExpressionUUID->"1d0f0fbe-5c82-414e-80c6-104cce0139ed"],
Cell[55319, 1518, 570, 11, 24, "Print",ExpressionUUID->"4e5f96f8-f3c8-458c-a564-a74b0f51167b"],
Cell[55892, 1531, 570, 11, 24, "Print",ExpressionUUID->"88588bd2-2699-4925-8397-736a86df800f"]
}, Open  ]],
Cell[56477, 1545, 33077, 787, 3605, "Output",ExpressionUUID->"1f5482a1-6917-429e-9de9-82a43836ed42"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89591, 2337, 447, 11, 30, "Input",ExpressionUUID->"23cedccb-46b7-4005-a9ed-85f76c0c35d0"],
Cell[CellGroupData[{
Cell[90063, 2352, 470, 10, 24, "Print",ExpressionUUID->"9d3973e4-cf5a-4240-b6ff-1061dc98fe48"],
Cell[90536, 2364, 469, 10, 24, "Print",ExpressionUUID->"6b2d0cdb-5127-4414-875d-b4a0fcf602c4"],
Cell[91008, 2376, 468, 10, 24, "Print",ExpressionUUID->"4298bd59-bcce-418e-ba91-f27debcb8342"],
Cell[91479, 2388, 472, 10, 24, "Print",ExpressionUUID->"766a5276-d915-4889-8572-24aac1af3731"],
Cell[91954, 2400, 470, 10, 24, "Print",ExpressionUUID->"8bbe977b-5510-4865-aaa1-e899021516e0"],
Cell[92427, 2412, 472, 10, 24, "Print",ExpressionUUID->"84f78059-30f5-4903-b10c-522adf3b39c9"],
Cell[92902, 2424, 472, 10, 24, "Print",ExpressionUUID->"c23d7a2c-ad2a-4786-8a3b-c4ea82cc5779"],
Cell[93377, 2436, 476, 10, 24, "Print",ExpressionUUID->"031639b2-7b30-4c0e-8ebc-7d446dcc8c2d"],
Cell[93856, 2448, 476, 10, 24, "Print",ExpressionUUID->"b60acf6c-7bda-4b00-bfdb-69fc18170854"],
Cell[94335, 2460, 476, 10, 24, "Print",ExpressionUUID->"1d3b5a76-7502-4939-8aaf-fc4e90007639"],
Cell[94814, 2472, 474, 10, 24, "Print",ExpressionUUID->"4bdb5d18-5f49-4a3b-b65a-792a87252662"],
Cell[95291, 2484, 478, 10, 24, "Print",ExpressionUUID->"62dde333-cd1d-4c03-b490-bc8eb83751e5"],
Cell[95772, 2496, 476, 10, 24, "Print",ExpressionUUID->"e7cf8a5c-f8ac-4ec9-b65b-da8cbe0fd67b"],
Cell[96251, 2508, 476, 10, 24, "Print",ExpressionUUID->"911d45ae-fb38-4cff-8e7e-139ea0a00974"],
Cell[96730, 2520, 476, 10, 24, "Print",ExpressionUUID->"4bd5df06-efe3-4468-b5af-15ecd2ef0853"],
Cell[97209, 2532, 475, 10, 24, "Print",ExpressionUUID->"95c8a7b3-87b2-45e7-aab3-b4f906f989f2"],
Cell[97687, 2544, 476, 10, 24, "Print",ExpressionUUID->"b8e6f59f-3535-4dd7-9315-2c60eaa1e418"],
Cell[98166, 2556, 478, 10, 24, "Print",ExpressionUUID->"18ccd814-4e1b-48c3-80bf-de3135c92549"]
}, Open  ]],
Cell[98659, 2569, 31852, 751, 3551, "Output",ExpressionUUID->"79c21aab-7fda-4093-ad16-99ade1203de2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130548, 3325, 447, 11, 30, "Input",ExpressionUUID->"9f17eb9f-3056-4f7d-92eb-afff897fa125"],
Cell[CellGroupData[{
Cell[131020, 3340, 516, 11, 24, "Print",ExpressionUUID->"52f62c6e-7394-4987-bb46-4ce2bb3a124d"],
Cell[131539, 3353, 517, 11, 24, "Print",ExpressionUUID->"21a3f6fc-0b9f-4d01-9923-1ab67baee9b1"],
Cell[132059, 3366, 517, 11, 24, "Print",ExpressionUUID->"5de448af-f994-47bb-9f4c-c79ad708e87e"],
Cell[132579, 3379, 517, 11, 24, "Print",ExpressionUUID->"dca4d6d1-d90b-4c09-ac47-6eff3ee3b933"],
Cell[133099, 3392, 519, 11, 24, "Print",ExpressionUUID->"f219a7c0-1ff2-4652-9b8b-fbeff8e6ce47"],
Cell[133621, 3405, 519, 11, 24, "Print",ExpressionUUID->"6aa6fa07-20e7-4c2f-8ed6-b8ac05118a41"],
Cell[134143, 3418, 517, 11, 24, "Print",ExpressionUUID->"797cc87c-a34c-41f4-b302-0e07d6fd9c84"],
Cell[134663, 3431, 517, 11, 24, "Print",ExpressionUUID->"5d1acbdc-d8b3-48ee-8fb1-d3fa5f9d8dbb"],
Cell[135183, 3444, 519, 11, 24, "Print",ExpressionUUID->"a7939ff3-162a-407b-8cbd-5effd2df5bba"],
Cell[135705, 3457, 517, 11, 24, "Print",ExpressionUUID->"be619440-e1eb-4c78-9616-cc8f42897e64"],
Cell[136225, 3470, 521, 11, 24, "Print",ExpressionUUID->"0c05f26a-ab16-4a18-b78b-ebb16b0bac27"],
Cell[136749, 3483, 521, 11, 24, "Print",ExpressionUUID->"a9e809ab-d03b-47ff-8498-cda265732c4e"],
Cell[137273, 3496, 521, 11, 24, "Print",ExpressionUUID->"1bcb61b0-9e89-49e0-8336-ed39f072f25d"],
Cell[137797, 3509, 519, 11, 24, "Print",ExpressionUUID->"8060babe-2b27-4510-bc00-4d79c5264f80"],
Cell[138319, 3522, 521, 11, 24, "Print",ExpressionUUID->"6e46d749-5b43-4433-a67f-5ad68cf42d40"],
Cell[138843, 3535, 523, 11, 24, "Print",ExpressionUUID->"bd375d49-6172-4ee4-ab2e-3027edcbecee"],
Cell[139369, 3548, 521, 11, 24, "Print",ExpressionUUID->"c1c4d331-baad-4eb0-a61d-e4fc56f9be7f"],
Cell[139893, 3561, 521, 11, 24, "Print",ExpressionUUID->"557af02b-040a-4794-81a0-eea047e2940b"],
Cell[140417, 3574, 521, 11, 24, "Print",ExpressionUUID->"01e75eee-4bd5-4176-887e-c3959da9ef39"]
}, Open  ]],
Cell[140953, 3588, 32478, 770, 3587, "Output",ExpressionUUID->"846d50de-d05a-4778-9ccc-0d91bf4d171c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173468, 4363, 455, 11, 30, "Input",ExpressionUUID->"7350142d-b088-4983-a9a3-61364b67a215"],
Cell[CellGroupData[{
Cell[173948, 4378, 467, 10, 24, "Print",ExpressionUUID->"35ae5187-7679-4bb8-8f3f-93a9534b0b09"],
Cell[174418, 4390, 470, 10, 24, "Print",ExpressionUUID->"e9b4571a-9bb2-46ba-a614-1010cb44d283"],
Cell[174891, 4402, 472, 10, 24, "Print",ExpressionUUID->"3dd60374-c977-4310-95ef-b5737402d971"],
Cell[175366, 4414, 472, 10, 24, "Print",ExpressionUUID->"cf954fe3-1f97-4b73-8137-4d50086170de"],
Cell[175841, 4426, 474, 10, 24, "Print",ExpressionUUID->"00f838a5-4f94-4402-a3dc-619d26a4aff1"],
Cell[176318, 4438, 474, 10, 24, "Print",ExpressionUUID->"3d744568-6dd7-4d03-9490-5d5d19126a19"],
Cell[176795, 4450, 474, 10, 24, "Print",ExpressionUUID->"8cdf7c89-5225-4f6f-adfc-34132f93ce5e"],
Cell[177272, 4462, 476, 10, 24, "Print",ExpressionUUID->"8d58adcb-1bba-4983-a207-673b11ee99cd"],
Cell[177751, 4474, 474, 10, 24, "Print",ExpressionUUID->"a4ce493a-af62-4d6b-aba0-1f59f56abbf7"],
Cell[178228, 4486, 476, 10, 24, "Print",ExpressionUUID->"de6f1e88-c0f9-4cbf-9eb8-a6a633eab195"],
Cell[178707, 4498, 476, 10, 24, "Print",ExpressionUUID->"0f2df8e8-a866-440f-8cdc-29a76d8951b7"],
Cell[179186, 4510, 478, 10, 24, "Print",ExpressionUUID->"e221a5c0-dd3a-422b-b7d5-bb9fffb71578"],
Cell[179667, 4522, 478, 10, 24, "Print",ExpressionUUID->"336cbe2a-ae69-49bc-9fc6-10d9507a8500"],
Cell[180148, 4534, 476, 10, 24, "Print",ExpressionUUID->"9b271242-7b72-422d-a880-39e207272ca8"],
Cell[180627, 4546, 478, 10, 24, "Print",ExpressionUUID->"4471ca9c-371a-4c61-9956-ea9de4e11ba6"],
Cell[181108, 4558, 477, 10, 24, "Print",ExpressionUUID->"9402f29f-8c35-44d9-9845-19cfd0e539bb"],
Cell[181588, 4570, 476, 10, 24, "Print",ExpressionUUID->"85e3113f-49fb-4934-8211-f8f532e4eba6"]
}, Open  ]],
Cell[182079, 4583, 31213, 731, 3499, "Output",ExpressionUUID->"e58475ab-bd47-407b-99a6-a8deffa957b0"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Old Mathematica Notebooks/ComputationTimeGraphs.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     41721,        904]
NotebookOptionsPosition[     40918,        882]
NotebookOutlinePosition[     41309,        898]
CellTagsIndexPosition[     41266,        895]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"time", "[", "a", "]"}], "=", 
   RowBox[{"{", "\[InvisibleSpace]", 
    RowBox[{
    "0.003648`", ",", "0.022408`", ",", "0.108567`", ",", "\[InvisibleSpace]",
      "0.246647`", "\[InvisibleSpace]", ",", "\[InvisibleSpace]", "0.429574`",
      "\[InvisibleSpace]", ",", "\[InvisibleSpace]", "2.118362`", 
     "\[InvisibleSpace]", ",", "1.901712`", "\[InvisibleSpace]", ",", 
     "\[InvisibleSpace]", "16.261645`", "\[InvisibleSpace]", ",", 
     "\[InvisibleSpace]", "6.091037`", ",", "\[InvisibleSpace]", "8.219465`", 
     "\[InvisibleSpace]", ",", "\[InvisibleSpace]", "170.853487`", 
     "\[InvisibleSpace]", ",", "\[InvisibleSpace]", "19.18225`", 
     "\[InvisibleSpace]", ",", "1132.900162`", "\[InvisibleSpace]", ",", 
     "40.103699`", "\[InvisibleSpace]", ",", "80.52633`", "\[InvisibleSpace]",
      ",", "\[InvisibleSpace]", "78.982675`", "\[InvisibleSpace]", ",", 
     "\[InvisibleSpace]", "158.237066`", ",", "\[InvisibleSpace]", 
     "147.800028`", ",", "302.373047`", ",", "\[InvisibleSpace]", 
     "263.81225`"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"time", "[", "b", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "0", ",", "0.108796`", ",", "0.310531`", "\[InvisibleSpace]", 
      ",", "0.5065`", "\[InvisibleSpace]", ",", "\[InvisibleSpace]", 
      "2.107526`", ",", "6.278394`", "\[InvisibleSpace]", ",", "8.126214`", 
      "\[InvisibleSpace]", ",", "56.775936`", "\[InvisibleSpace]", ",", 
      "139.76759`", "\[InvisibleSpace]", ",", "416.850584`", ",", 
      "65.775333`", "\[InvisibleSpace]", ",", "\[InvisibleSpace]", 
      "111.80575`", ",", "\[InvisibleSpace]", "162.459432`", ",", 
      "254.280621`", "\[InvisibleSpace]", ",", 
      "\[InvisibleSpace]\[InvisibleSpace]", "340.863706`", ",", "455.541273`",
       ",", "\[InvisibleSpace]", "570.268174`", ",", "813.135119`", ",", 
      "\[InvisibleSpace]", "1052.011322`"}], "}"}]}], ";"}], 
  "\[InvisibleSpace]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"time", "[", "c", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0.073453`", "\[InvisibleSpace]", ",", "0.136865`", ",", 
     "0.309567`", ",", "0.547958`", ",", "0.960643`", "\[InvisibleSpace]", 
     ",", "1.336295`", "\[InvisibleSpace]", ",", "2.056498`", 
     "\[InvisibleSpace]", ",", "3.093803`", ",", "4.621037`", 
     "\[InvisibleSpace]", ",", "6.37517`", ",", "\[InvisibleSpace]", 
     "9.149853`", ",", "12.431502`", ",", "17.081153`", ",", "21.621848`", 
     "\[InvisibleSpace]", ",", "28.546726`", ",", "35.931643`", ",", 
     "45.743111`", ",", "56.832855`", ",", "73.716472`"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"time", "[", "d", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0.30218`", "\[InvisibleSpace]", ",", 
     "1.328953`", "\[InvisibleSpace]", ",", "\[InvisibleSpace]", "2.803869`", 
     "\[InvisibleSpace]", ",", "\[InvisibleSpace]", "6.736225`", 
     "\[InvisibleSpace]", ",", "15.119327`", ",", "\[InvisibleSpace]", 
     "33.669092`", ",", "\[InvisibleSpace]", "82.306476`", ",", 
     "\[InvisibleSpace]", "204.016309`", ",", "\[InvisibleSpace]", 
     "96.028266`", ",", "167.269771`", "\[InvisibleSpace]", ",", 
     "269.105993`", "\[InvisibleSpace]", ",", "423.391785`", ",", 
     "580.474119`", "\[InvisibleSpace]", ",", "888.654971`", 
     "\[InvisibleSpace]", ",", "1093.896526`", "\[InvisibleSpace]", ",", 
     "\[InvisibleSpace]", "1777.704512`", ",", "2156.56365`"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.845644023460232*^9, 3.845644139939786*^9}, {
  3.84564425606019*^9, 3.845644256410563*^9}, {3.845645397382504*^9, 
  3.845645398605441*^9}, {3.8456454758700457`*^9, 3.84564548036488*^9}, {
  3.8456455594158382`*^9, 3.8456456495376673`*^9}, {3.845645687447878*^9, 
  3.8456456876557913`*^9}, {3.845645726220504*^9, 3.845645816225626*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"7bb6ad74-962d-467c-8b00-3357c99e4ab8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"a", " ", "blue"}], ",", " ", 
    RowBox[{"b", " ", "orange"}], ",", " ", 
    RowBox[{"c", " ", "green"}], ",", " ", 
    RowBox[{"d", " ", "red"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"TimeGraph", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"time", "[", "a", "]"}], ",", 
       RowBox[{"time", "[", "b", "]"}], ",", 
       RowBox[{"time", "[", "c", "]"}], ",", 
       RowBox[{"time", "[", "d", "]"}]}], "}"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", "10"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Thickness", "[", ".003", "]"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"r", ",", "\"\<time (sec)\>\""}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Black", ",", "Bold"}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<SU(r+1)\>\"", ",", "\"\<SO(2r+1)\>\"", ",", "\"\<Sp(r)\>\"", ",", 
        "\"\<SO(2r)\>\""}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8456442800606413`*^9, 3.8456442828435926`*^9}, {
  3.845644329561392*^9, 3.845644331622863*^9}, {3.845644384798484*^9, 
  3.845644406105329*^9}, {3.84564530731818*^9, 3.8456453118015547`*^9}, {
  3.845645692998081*^9, 3.845645693798162*^9}, {3.845645828128614*^9, 
  3.845645869107101*^9}, {3.84564592421598*^9, 3.845645933315682*^9}, {
  3.8456459764388227`*^9, 3.8456459938854856`*^9}, {3.8456461280981503`*^9, 
  3.8456461397349453`*^9}, {3.845646314649754*^9, 3.8456464265527363`*^9}, {
  3.845646464961625*^9, 3.845646504244759*^9}, {3.845646534314451*^9, 
  3.845646582210229*^9}, {3.8456783973291903`*^9, 3.84567840555072*^9}, {
  3.845678448396091*^9, 3.8456784582319717`*^9}, {3.845678504721265*^9, 
  3.845678539802252*^9}, {3.8456785749021797`*^9, 3.845678615527289*^9}, {
  3.845678699845408*^9, 3.845678701466178*^9}, {3.845717632028904*^9, 
  3.845717632722721*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"45abcd21-38a5-4e55-be8c-75580bc55d35"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Thickness[0.003]], 
        LineBox[{{1., 0.003648}, {2., 0.022408}, {3., 0.108567}, {4., 
         0.246647}, {5., 0.429574}, {6., 2.118362}, {7., 1.901712}, {8., 
         16.261645}, {9., 6.091037}, {10., 8.219465}, {11., 170.853487}, {12.,
          19.18225}, {12.586440655629861`, 672.3117125}}], 
        LineBox[{{13.421476885307232`, 672.3117125}, {14., 40.103699}, {15., 
         80.52633}, {16., 78.982675}, {17., 158.237066}, {18., 147.800028}, {
         19., 302.373047}, {20., 263.81225}}]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Thickness[0.003]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBmIQDQEf7BlQgQMql8Oho+X9X95bu6HqBBz0rCKz9t6/
DOWLOGRMfFtjb/oAypdw+HAwe7rZHZg5Mg6ec0QDhWUloXwFB9sZIvLzHRSg
fCUHhqfv7wUm+0D5Kg6Tw59LTKhIhPLVHFhefP87m7cKytdwmLvAl29+YQCU
r+WguKEoY+LnaChfx6Hn+p5Vm/1SoHw9BxejJzd+nciH8g0c9n1N3HvRtxTK
N3QInvyAd2VFDZRv5CD1N8NC9VKjw86yrwf7s40cOLvkk+uYWh0AKiBMaQ==

         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Thickness[0.003]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQEf7BlQgcNF9tM3LpzdBBXncPh+vPrqqZaDUL6A
w8t3VtKfzl+G8kUcTOYYmd/veAjlSzhcN25Jnrb3HZQv4/Dw3Zq7ZYlfoXwF
h60BRpZbixkcIHwlB12lrpPSBzigfBWH+pxJ8h+rhaB8NYfHhxon6DRIQvka
DjZZPh07fZSgfC0H48CWK2/vaED5Og4vfmQUHhMxhPL1HBxEzfMM55tC+QYO
ZfcNbb5120D5hg78bm+EHb47QvlGDgpqD53k7rtB+cYOG5fL/puV5QPlmzj8
lk9Yeys3yAEADBBS2A==
         "]]}, {
        Hue[0.37820393249936934`, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6], 
         Thickness[0.003]], 
        LineBox[{{1., 0.}, {2., 0.}, {3., 0.}, {4., 0.30218}, {5., 
         1.328953}, {6., 2.803869}, {7., 6.736225}, {8., 15.119327}, {9., 
         33.669092}, {10., 82.306476}, {11., 204.016309}, {12., 96.028266}, {
         13., 167.269771}, {14., 269.105993}, {15., 423.391785}, {16., 
         580.474119}, {16.297999025260662`, 672.3117125}}]}}, {{
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Thickness[0.003]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6], 
                 Thickness[0.003]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[10]], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigIEP9ir8LmKZj3LtoQIOrRfX5Mh/mgblczic
OpjDxHN6N5Qv4DCNI+S/wqTzUL6Iw7V+30/KdbehfAmHqdt2HEv/xOAA4cs4
FE561p+Z+w8qr+BQorlO67eTAVReySHh+bKzFrESUL6Kww7r7O2xBQpQvprD
V8Efh/2jU6F8DQfdTXPfL9czhvK1HDJsBI/M3DwRytdxiL/gxOTG6wLl6zlc
s2RLWa8YAuUbOBg9W6f6ZF8wlG/ocHp+Pve048lQvpGDz5/AKzMrk6B8Y4f3
vYoMP54WQfkmDheVbv/8V1PgAABUmlWx
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Thickness[0.003]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6], 
                 Thickness[0.003]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[10]], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigIEP9gyowAGVy+HQ0fL+L++t3VB1Ag56VpFZ
e+9fhvJFHDImvq2xN30A5Us4fDiYPd3sDswcGQfPOaKBwrKSUL6Cg+0MEfn5
DgpQvpIDw9P39wKTfaB8FYfJ4c8lJlQkQvlqDiwvvv+dzVsF5Ws4zF3gyze/
MADK13JQ3FCUMfFzNJSv49Bzfc+qzX4pUL6eg4vRkxu/TuRD+QYO+74m7r3o
WwrlGzoET37Au7KiBso3cpD6m2GheqkRyjd26DFw3SmS2Qnlmzg87/s3nbtg
ggMAskpN/Q==
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Thickness[0.003]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6], 
                 Thickness[0.003]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[10]], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigIEP9gyowOEi++kbF85ugopzOHw/Xn31VMtB
KF/A4eU7K+lP5y9D+SIOJnOMzO93PITyJRyuG7ckT9v7DsqXcXj4bs3dssSv
UL6Cw9YAI8utxQwOEL6Sg65S10npAxxQvopDfc4k+Y/VQlC+msPjQ40TdBok
oXwNB5ssn46dPkpQvpaDcWDLlbd3NKB8HYcXPzIKj4kYQvl6Dg6i5nmG802h
fAOHsvuGNt+6baB8Qwd+tzfCDt8doXwjBwW1h05y992gfGOHjctl/83K8oHy
TRx+yyesvZUb5AAAFahS2g==
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6], 
         Thickness[0.003]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[
                
                NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                  1, 1 - 3^Rational[1, 2]}}, {{0, 
                  1}, {-1, -0.7320508075688772}, {
                  1, -0.7320508075688772}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.922526, 0.385626, 0.209179], 
                 AbsoluteThickness[1.6], 
                 Thickness[0.003]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[10]], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigIEP9gyowAGVy4HGF3BoCks48SrsMlSfiMPx
PX0WKc5foXwJh2DVU/eC8tig+mQcuv+mfn/yUQrKV3Bw5N+aK2GrB+UrOXxm
bDy35KoDlK/iMMmh2Xfu5BAoX81Bd0vxrNaGTChfw2FdqpHMecYIKF/LQeLs
qW8LX6RA+ToO6zy3q266WADl6zmwKEYecCmrgvINHHx+P/t3SrkJyjd0WNiW
n2h7tBvKN3Lgy3jJNU18IpRv7ND/b3r2xWOzoXwThxMzdk9TuLnAAQBIEEvK

         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox["r", TraditionalForm], 
       FormBox["\"time (sec)\"", TraditionalForm]}, AxesOrigin -> {0., 0}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], LabelStyle -> {
       GrayLevel[0], Bold}, 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, PlotRange -> {{0., 20.}, {0, 672.3117125}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"SU(r+1)\"", "\"SO(2r+1)\"", "\"Sp(r)\"", "\"SO(2r)\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 10},
                     PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 10},
                     PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 10},
                     PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 10},
                     PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          GrayLevel[0], FontWeight -> Bold, FontFamily -> "Arial"}, 
         Background -> Automatic, StripOnInput -> False], TraditionalForm]& ),
       InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.003`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.003`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.003`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.003`", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "10", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "10", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "10", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "10", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                   BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                   ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  GrayLevel[0], Editable -> False, Selectable -> False], ",", 
                 "Bold"}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.845644283304261*^9, 3.845644331832418*^9, {3.845644389201935*^9, 
   3.845644406476597*^9}, {3.84564530796758*^9, 3.84564531213673*^9}, 
   3.8456453782979307`*^9, 3.8456456940284853`*^9, {3.8456458257840137`*^9, 
   3.8456458366498127`*^9}, 3.845645869514698*^9, 3.845645933808514*^9, {
   3.845645985127118*^9, 3.845645994121269*^9}, 3.8456461400553102`*^9, {
   3.8456463284002867`*^9, 3.845646427537944*^9}, {3.8456464795576153`*^9, 
   3.845646506212851*^9}, 3.8456465381431704`*^9, {3.845646571643343*^9, 
   3.845646582714945*^9}, 3.845678453408701*^9, {3.8456785197146378`*^9, 
   3.845678540857576*^9}, 3.845678616105197*^9, 3.845678703903965*^9, 
   3.845717633812151*^9},
 CellLabel->
  "Out[217]=",ExpressionUUID->"1c4439e2-f938-4286-9b37-9bbcdcc19416"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<TimeGraph.pdf\>\"", ",", "TimeGraph"}], "]"}]], "Input",
 CellChangeTimes->{{3.845678709080645*^9, 3.845678719723139*^9}},
 CellLabel->
  "In[218]:=",ExpressionUUID->"10054c8a-491b-4fd1-bf6d-726dc50bc2ec"],

Cell[BoxData["\<\"TimeGraph.pdf\"\>"], "Output",
 CellChangeTimes->{3.8456787206436357`*^9, 3.8457176900909033`*^9},
 CellLabel->
  "Out[218]=",ExpressionUUID->"a2faad31-7dcb-4cdf-980b-7c7dd7a45173"]
}, Open  ]]
},
WindowSize->{768, 915},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a7342a25-ae2c-4849-9b72-ea34ea50b853"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 4053, 75, 283, "Input",ExpressionUUID->"7bb6ad74-962d-467c-8b00-3357c99e4ab8"],
Cell[CellGroupData[{
Cell[4636, 99, 2252, 48, 115, InheritFromParent,ExpressionUUID->"45abcd21-38a5-4e55-be8c-75580bc55d35"],
Cell[6891, 149, 33513, 715, 254, "Output",ExpressionUUID->"1c4439e2-f938-4286-9b37-9bbcdcc19416"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40441, 869, 259, 5, 30, "Input",ExpressionUUID->"10054c8a-491b-4fd1-bf6d-726dc50bc2ec"],
Cell[40703, 876, 199, 3, 34, "Output",ExpressionUUID->"a2faad31-7dcb-4cdf-980b-7c7dd7a45173"]
}, Open  ]]
}
]
*)



==> Old Mathematica Notebooks/CustomIntersectionNumbers.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    156252,       4293]
NotebookOptionsPosition[    152133,       4208]
NotebookOutlinePosition[    152661,       4227]
CellTagsIndexPosition[    152618,       4224]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.8545348590690536`*^9, 3.8545348594859467`*^9}},
 CellLabel->
  "In[348]:=",ExpressionUUID->"58ae2242-ab47-433c-ae5d-f85a294d964c"],

Cell[CellGroupData[{

Cell["Code", "Section",
 CellChangeTimes->{{3.845422215985724*^9, 
  3.8454222164116983`*^9}},ExpressionUUID->"c9b23851-9724-4717-a9da-\
9b4dab5bb2de"],

Cell[CellGroupData[{

Cell["General Code", "Subsection",
 CellChangeTimes->{{3.8453812094642572`*^9, 
  3.8453812110894127`*^9}},ExpressionUUID->"c3689330-1137-42c8-af42-\
14fcd69ead6c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"algRankPattern", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"_", "?", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"MemberQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", "#"}], 
           "]"}], "&"}], ")"}]}], ",", 
       RowBox[{"_Integer", "?", "Positive"}]}], "}"}], ".."}], ")"}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.853853318407607*^9, 3.8538533335792303`*^9}, {
  3.8538533771149273`*^9, 3.853853402638761*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"573d4d00-4834-4ccb-92e7-a4aebe860765"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"atophi", "[", 
   RowBox[{"algRank", ":", "algRankPattern"}], "]"}], ":=", 
  RowBox[{"atophi", "[", 
   RowBox[{"divisor", "[", "algRank", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"atophi", "[", "divisors_List", "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"r", "=", 
      RowBox[{"Length", "[", "divisors", "]"}]}], "}"}], ",", 
    RowBox[{"Prepend", "[", 
     RowBox[{
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            SubscriptBox["a", "i"], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "r"}], "}"}]}], "]"}], "->", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"#", ",", 
              RowBox[{"e", "[", "i", "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "r"}], "}"}]}], "]"}]}], "&"}], "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           SubscriptBox["\[Phi]", "i"], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "r"}], "}"}]}], "]"}], ".", "divisors"}], "]"}],
        "]"}], ",", 
      RowBox[{
       SubscriptBox["a", "0"], "->", 
       SubscriptBox["\[Phi]", "0"]}]}], "]"}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.845468576823543*^9, 3.845468576873849*^9}, 
   3.8454712506441717`*^9, {3.852313208858323*^9, 3.852313214515826*^9}, {
   3.852313265946952*^9, 3.852313274386025*^9}, {3.852314964610098*^9, 
   3.852314994092702*^9}, {3.852315062011079*^9, 3.85231507707757*^9}, 
   3.852315212708778*^9, {3.853482222027341*^9, 3.853482232981349*^9}, {
   3.8538509582614202`*^9, 3.853850993028633*^9}, {3.853852744415967*^9, 
   3.853852767890355*^9}, {3.853852829279607*^9, 3.853852831906884*^9}, 
   3.8538534236440563`*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"55111eb1-2baa-4aa7-9ff1-9ed9328cdad9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"chernRoots", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", "L"}], ",", 
     RowBox[{"3", "L"}], ",", "0"}], "}"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.847986368746357*^9, 3.8479863702936783`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"736f27ff-f3de-43b3-aec7-a1b14407edb8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"algRank", ":", "algRankPattern"}], "]"}], "[", 
   RowBox[{"f_", ",", "0"}], "]"}], ":=", 
  RowBox[{"p", "[", 
   RowBox[{"f", ",", "0"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"algRank", ":", "algRankPattern"}], "]"}], "[", 
   RowBox[{"f_", ",", 
    RowBox[{"i_Integer", "?", "Positive"}]}], "]"}], ":=", 
  RowBox[{"p", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"gen", "[", "algRank", "]"}], "[", 
     RowBox[{"[", "i", "]"}], "]"}], ",", "f", ",", "i"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p", "[", 
   RowBox[{"f_", ",", "0"}], "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"c", "=", 
         RowBox[{"chernRoots", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
       FractionBox[
        RowBox[{"(", 
         RowBox[{"f", "/.", 
          RowBox[{
           RowBox[{"e", "[", "0", "]"}], "\[Rule]", 
           RowBox[{"-", "c"}]}]}], ")"}], 
        RowBox[{"Apply", "[", 
         RowBox[{"Times", ",", 
          RowBox[{"c", "-", 
           RowBox[{"Drop", "[", 
            RowBox[{"chernRoots", ",", 
             RowBox[{"{", "i", "}"}]}], "]"}]}]}], "]"}]]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "chernRoots", "]"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p", "[", 
   RowBox[{"generators_List", ",", "f_", ",", 
    RowBox[{"i_Integer", "?", "Positive"}]}], "]"}], ":=", 
  RowBox[{"Sum", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"gb", "=", 
         RowBox[{"generators", "[", 
          RowBox[{"[", "b", "]"}], "]"}]}], ",", 
        RowBox[{"gdb", "=", 
         RowBox[{"Drop", "[", 
          RowBox[{"generators", ",", 
           RowBox[{"{", "b", "}"}]}], "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"f", "/.", 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Rule]", "gb"}]}], ")"}], " ", 
       RowBox[{"Apply", "[", 
        RowBox[{"Times", ",", 
         FractionBox["gdb", 
          RowBox[{"gdb", "-", "gb"}]]}], "]"}]}]}], "\[IndentingNewLine]", 
     "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"b", ",", 
      RowBox[{"Length", "[", "generators", "]"}]}], "}"}]}], 
   "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.845381111881667*^9, 3.845381131761129*^9}, {
   3.845381243447579*^9, 3.845381247526249*^9}, {3.845381690579397*^9, 
   3.845381718012987*^9}, 3.845385122746395*^9, {3.847986372980555*^9, 
   3.8479863748246307`*^9}, {3.852315262786129*^9, 3.85231526569917*^9}, {
   3.852315311070879*^9, 3.85231531127286*^9}, {3.852315344528694*^9, 
   3.852315354411189*^9}, {3.852315504731518*^9, 3.852315513547599*^9}, {
   3.8523156071247997`*^9, 3.852315704934477*^9}, {3.852315770641848*^9, 
   3.852315787430007*^9}, 3.853483065287909*^9, {3.853853421532999*^9, 
   3.853853421534362*^9}, 3.853853674070319*^9, {3.853853972040956*^9, 
   3.853853983087318*^9}, {3.853854390229973*^9, 3.853854395948903*^9}, {
   3.853856020228033*^9, 3.853856034283148*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"6f2c3007-9c9f-4b5d-85ba-94b47ef3a9d0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"push", "[", 
   RowBox[{"algRank", ":", "algRankPattern"}], "]"}], ":=", 
  RowBox[{"push", "[", 
   RowBox[{"gen", "[", "algRank", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"push", "[", "generators_List", "]"}], ":=", 
  RowBox[{"Prepend", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"p", "[", 
       RowBox[{
        RowBox[{"generators", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{
         SubscriptBox["f", "i"], "[", 
         RowBox[{"e", "[", "i", "]"}], "]"}], ",", "i"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "generators", "]"}]}], "}"}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"p", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["f", "0"], "[", 
       RowBox[{"e", "[", "0", "]"}], "]"}], ",", "0"}], "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8453812369078903`*^9, 3.845381264025231*^9}, {
   3.8453817297658243`*^9, 3.8453817412799397`*^9}, 3.84538513182526*^9, 
   3.845386252336664*^9, {3.852315377536293*^9, 3.8523153869485703`*^9}, {
   3.852315714674513*^9, 3.852315725924168*^9}, {3.852315806773052*^9, 
   3.852315869477003*^9}, {3.852316962903449*^9, 3.8523169631243887`*^9}, 
   3.853853421535632*^9, {3.853853681410243*^9, 3.853853773284634*^9}, {
   3.853854545565648*^9, 3.853854545593502*^9}, {3.853855363117874*^9, 
   3.8538553638241568`*^9}, {3.8538560528704844`*^9, 3.8538560566100407`*^9}},
 
 CellLabel->"In[44]:=",ExpressionUUID->"d59ff8d2-e28f-4363-bf8d-f0f6c037f2e9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"func", "[", 
    RowBox[{"algRank", ":", "algRankPattern"}], "]"}], "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"func", "[", 
    RowBox[{
     RowBox[{"sec", "[", "algRank", "]"}], ",", 
     RowBox[{"Total", "@", 
      RowBox[{
       RowBox[{"{", "algRank", "}"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2"}], "]"}], "]"}]}]}], "]"}], "[", "x", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"func", "[", 
    RowBox[{"section_", ",", 
     RowBox[{"r_Integer", "?", "Positive"}]}], "]"}], "[", "x_", "]"}], ":=", 
  
  RowBox[{
   RowBox[{"section", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", "0"], 
       FractionBox[
        RowBox[{"e", "[", "0", "]"}], "3"]}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "i"], 
         RowBox[{"e", "[", "i", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "r"}], "}"}]}], "]"}]}], "]"}]}], "/.", 
   RowBox[{
    RowBox[{"e", "[", "r", "]"}], "\[Rule]", "x"}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8453842071273537`*^9, 3.8453842092181177`*^9}, {
   3.845384355103962*^9, 3.845384357649332*^9}, 3.8453851324584217`*^9, {
   3.845386000835966*^9, 3.845386000876679*^9}, 3.8523158927314253`*^9, {
   3.852316018099452*^9, 3.852316049509799*^9}, 3.853853421536975*^9, {
   3.853853821947834*^9, 3.8538538226076593`*^9}, {3.853854189179194*^9, 
   3.8538543328308353`*^9}, {3.853854401738407*^9, 3.853854403840559*^9}, {
   3.853855997447694*^9, 3.853856000130671*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"e3e6912f-e8f8-441b-916f-74c8f3b2bc9e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"res", "[", 
   RowBox[{"algRank", ":", "algRankPattern"}], "]"}], ":=", 
  RowBox[{"res", "[", 
   RowBox[{
    RowBox[{"gen", "[", "algRank", "]"}], ",", 
    RowBox[{"sec", "[", "algRank", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resFun", "[", 
   RowBox[{"generators_List", ",", "section_", ",", 
    RowBox[{"fun_Symbol", ":", "Apart"}]}], "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"r", "=", 
       RowBox[{"Length", "[", "generators", "]"}]}], ",", 
      RowBox[{"psh", "=", 
       RowBox[{"push", "[", "generators", "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Fold", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Limit", "[", 
        RowBox[{
         RowBox[{"#2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          SubscriptBox["f", 
           RowBox[{"#2", "[", 
            RowBox[{"[", "2", "]"}], "]"}]], "->", 
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", "x", "}"}], ",", 
            RowBox[{"fun", "[", 
             RowBox[{"#1", "/.", 
              RowBox[{
               RowBox[{"e", "[", 
                RowBox[{"#2", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "]"}], "->", "x"}]}], 
             "]"}]}], "]"}]}]}], "]"}], "&"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Last", "[", "psh", "]"}], "/.", 
       RowBox[{
        SubscriptBox["f", "r"], "\[Rule]", 
        RowBox[{"func", "[", 
         RowBox[{"section", ",", "r"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Reverse", "[", 
       RowBox[{"MapIndexed", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"#1", ",", 
            RowBox[{
             RowBox[{"First", "[", "#2", "]"}], "-", "1"}]}], "}"}], "&"}], 
         ",", 
         RowBox[{"Most", "[", "psh", "]"}]}], "]"}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"res", "[", 
   RowBox[{"generators_List", ",", "section_"}], "]"}], ":=", 
  RowBox[{"Quiet", "[", 
   RowBox[{"Check", "[", 
    RowBox[{
     RowBox[{"resFun", "[", 
      RowBox[{"generators", ",", "section"}], "]"}], ",", 
     RowBox[{"resFun", "[", 
      RowBox[{"generators", ",", "section", ",", "Cancel"}], "]"}]}], "]"}], 
   "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.845379523397038*^9, 3.845379553141754*^9}, {
   3.845380036742581*^9, 3.8453800513320208`*^9}, {3.8453803557028103`*^9, 
   3.84538035670427*^9}, {3.845381144431899*^9, 3.845381148251786*^9}, 
   3.845381225799502*^9, {3.845381428678693*^9, 3.8453814306866617`*^9}, {
   3.845381527104768*^9, 3.845381546941457*^9}, {3.8453817891394863`*^9, 
   3.8453818159201727`*^9}, {3.845385138307743*^9, 3.8453851689368753`*^9}, {
   3.845392482185277*^9, 3.8453925039559097`*^9}, {3.845392614159289*^9, 
   3.845392614862896*^9}, {3.84541839101156*^9, 3.845418393685622*^9}, {
   3.8454184702285633`*^9, 3.8454184930757313`*^9}, {3.845418784391005*^9, 
   3.845418798945032*^9}, 3.845419182064213*^9, {3.845419242848377*^9, 
   3.845419253775025*^9}, {3.8454195120259533`*^9, 3.8454195709206457`*^9}, {
   3.845419946355822*^9, 3.845419949646734*^9}, {3.845420210519638*^9, 
   3.845420235817474*^9}, {3.8454203535688133`*^9, 3.84542037705163*^9}, 
   3.845420658326288*^9, {3.845420923849451*^9, 3.845420949362075*^9}, {
   3.8454210553859*^9, 3.845421058079661*^9}, {3.845421117055526*^9, 
   3.845421142510956*^9}, {3.845421219861937*^9, 3.845421230884962*^9}, {
   3.845421738839991*^9, 3.845421749454722*^9}, {3.845469759318368*^9, 
   3.8454697703478193`*^9}, {3.845470249383613*^9, 3.8454703560819817`*^9}, {
   3.845481423812162*^9, 3.845481427221869*^9}, {3.845481478329752*^9, 
   3.845481530144376*^9}, {3.84548173277269*^9, 3.845481735777873*^9}, {
   3.8454817873680267`*^9, 3.845481894623171*^9}, {3.8455585902564297`*^9, 
   3.8455586697995234`*^9}, {3.845558702154986*^9, 3.845558722678767*^9}, {
   3.845558800223577*^9, 3.8455588597388783`*^9}, {3.8455598300195417`*^9, 
   3.845559857640643*^9}, {3.8455599869297647`*^9, 3.845559999057323*^9}, {
   3.845560070610449*^9, 3.845560074994113*^9}, {3.845560211103286*^9, 
   3.845560219243577*^9}, {3.8455602523170233`*^9, 3.845560284113535*^9}, {
   3.845560362036921*^9, 3.845560386775782*^9}, {3.8455611787068777`*^9, 
   3.845561221614691*^9}, {3.8455612526026897`*^9, 3.845561267213036*^9}, {
   3.8455613107281027`*^9, 3.845561318617033*^9}, 3.8455623753546867`*^9, {
   3.847986573508128*^9, 3.847986592044158*^9}, {3.852316117897784*^9, 
   3.852316176575341*^9}, {3.852316219473837*^9, 3.852316236363038*^9}, {
   3.8523162680051622`*^9, 3.852316324962021*^9}, {3.852316419040595*^9, 
   3.8523164341816683`*^9}, {3.853853421539958*^9, 3.853853421543942*^9}, {
   3.853854436172435*^9, 3.853854442082464*^9}, {3.853855609781714*^9, 
   3.853855658565261*^9}, {3.853855863479652*^9, 3.8538559028329163`*^9}, {
   3.8538559469792757`*^9, 3.8538559953375874`*^9}, {3.8538560606688633`*^9, 
   3.853856125229372*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"0f51aa46-ff08-45c8-8ef1-55891d4ef176"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Algebra-Specific Code", "Subsection",
 CellChangeTimes->{{3.845381213683902*^9, 
  3.845381216601894*^9}},ExpressionUUID->"0468b111-bee8-418d-8d70-\
33d8ad37030c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gen", "[", 
   RowBox[{"algRank", ":", "algRankPattern"}], "]"}], ":=", 
  RowBox[{"Last", "@", 
   RowBox[{"Fold", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"genMake", "[", 
       RowBox[{
        RowBox[{"Sequence", "@@", "#2"}], ",", 
        RowBox[{"Sequence", "@@", "#1"}]}], "]"}], "&"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "+", 
          RowBox[{"2", "L"}]}], ",", 
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "+", 
          RowBox[{"3", "L"}]}], ",", 
         RowBox[{"e", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", "algRank", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sec", "[", 
   RowBox[{"algRank", ":", "algRankPattern"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Fold", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"secMake", "[", 
      RowBox[{
       RowBox[{"Sequence", "@@", "#2"}], ",", "#1"}], "]"}], "&"}], ",", 
    RowBox[{
     RowBox[{"3", " ", 
      RowBox[{"e", "[", "0", "]"}]}], " ", "+", " ", 
     RowBox[{"6", "L"}]}], ",", 
    RowBox[{"{", "algRank", "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"divisor", "[", 
   RowBox[{"algRank", ":", "algRankPattern"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Fold", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"divisorMake", "[", 
      RowBox[{
       RowBox[{"Sequence", "@@", "#2"}], ",", "#1"}], "]"}], "&"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "algRank", "}"}]}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.852301163102331*^9, 3.852301277823121*^9}, {
   3.852312131771442*^9, 3.8523121324564962`*^9}, 3.8523122294196177`*^9, {
   3.852312281613544*^9, 3.852312333319368*^9}, {3.852312375739396*^9, 
   3.852312427978607*^9}, {3.8523125459521227`*^9, 3.852312547486332*^9}, {
   3.852312669157052*^9, 3.8523126697604837`*^9}, {3.852312855154716*^9, 
   3.852312928624063*^9}, {3.852312959377861*^9, 3.8523129737588577`*^9}, {
   3.85231310018701*^9, 3.852313139628428*^9}, {3.853853421546698*^9, 
   3.8538534215482187`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"01bfc641-d7e0-49e3-9f0a-5a3411be0df4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"genMake", "[", 
     RowBox[{"a", ",", "r_Integer", ",", 
      RowBox[{"factor", ":", 
       RowBox[{"(", 
        RowBox[{"_Integer", "?", "Positive"}], ")"}], ":", "1"}], ",", 
      RowBox[{"xyzInit_List", ":", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "+", 
          RowBox[{"2", "L"}]}], ",", 
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "+", 
          RowBox[{"3", "L"}]}], ",", 
         RowBox[{"e", "[", "0", "]"}]}], "}"}]}], ",", 
      RowBox[{"excepsInit_List", ":", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"gensInit_List", ":", 
       RowBox[{"{", "}"}]}]}], "]"}], "/;", 
    RowBox[{"r", ">=", "1"}]}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"xyz", "=", "xyzInit"}], ",", 
       RowBox[{"exceps", "=", "excepsInit"}], ",", 
       RowBox[{"gens", "=", "gensInit"}], ",", 
       RowBox[{"index", "=", 
        RowBox[{
         RowBox[{"Length", "[", "gensInit", "]"}], "+", "1"}]}]}], "}"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"gens", ",", "\[IndentingNewLine]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"xyz", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"xyz", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"s", "[", "factor", "]"}]}], "\[IndentingNewLine]", "}"}]}],
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"xyz", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"xyz", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"exceps", ",", 
        RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"index", "+=", "1"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"gens", ",", "\[IndentingNewLine]", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"xyz", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"i", ",", "2"}], "]"}], "+", "1"}], "]"}], "]"}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{"exceps", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
            "}"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"xyz", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"i", ",", "2"}], "]"}], "+", "1"}], "]"}], "]"}], "-=", 
          
          RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"exceps", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], "-=", 
          RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"exceps", ",", 
           RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"index", "+=", "1"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"r", "-", "1"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"factor", "+", "1"}], ",", "xyz", ",", "exceps", ",", 
        "gens"}], "}"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"secMake", "[", 
     RowBox[{"a", ",", "r_Integer", ",", 
      RowBox[{"secInit_", ":", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"e", "[", "0", "]"}]}], " ", "+", " ", 
        RowBox[{"6", "L"}]}]}]}], "]"}], "/;", 
    RowBox[{"r", ">=", "1"}]}], ":=", "\[IndentingNewLine]", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"index", "=", 
       RowBox[{
        RowBox[{"Max", "[", 
         RowBox[{"First", "/@", 
          RowBox[{"Cases", "[", 
           RowBox[{
            RowBox[{"Variables", "[", "secInit", "]"}], ",", 
            RowBox[{"e", "[", "_", "]"}]}], "]"}]}], "]"}], "+", "1"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"secInit", "-", 
      RowBox[{"e", "[", "index", "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"e", "[", 
         RowBox[{"index", "+", "i", "-", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "r"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"divisorMake", "[", 
    RowBox[{"a", ",", "r_Integer", ",", 
     RowBox[{"divisorsInit_List", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], "/;", 
   RowBox[{"r", ">=", "1"}]}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"index", "=", 
       RowBox[{
        RowBox[{"Length", "[", "divisorsInit", "]"}], "+", "1"}]}], ",", 
      RowBox[{"m", "=", 
       RowBox[{"Ceiling", "[", 
        FractionBox[
         RowBox[{"r", "+", "1"}], "2"], "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Join", "[", "\[IndentingNewLine]", 
     RowBox[{"divisorsInit", ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"index", "+", 
           RowBox[{"2", "i"}], "-", "2"}], "]"}], "-", 
         RowBox[{"e", "[", 
          RowBox[{"index", "+", 
           RowBox[{"2", "i"}], "-", "1"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"m", "-", "1"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"e", "[", 
        RowBox[{"index", "+", "r", "-", "1"}], "]"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"index", "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"r", "-", "i", "+", "1"}], ")"}]}], "-", "1"}], "]"}], 
         "-", 
         RowBox[{"e", "[", 
          RowBox[{"index", "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"r", "-", "i", "+", "1"}], ")"}]}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"m", "+", "1"}], ",", "r"}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.845380059139209*^9, 3.8453800617414007`*^9}, {
   3.845380386980555*^9, 3.845380401588471*^9}, 3.845380477146406*^9, {
   3.8453812280112267`*^9, 3.84538123102763*^9}, {3.8453812725619707`*^9, 
   3.845381283290968*^9}, {3.845381489584807*^9, 3.8453815156462593`*^9}, {
   3.845417240652334*^9, 3.845417243477298*^9}, {3.845467827554936*^9, 
   3.845467831887888*^9}, {3.8454681261641006`*^9, 3.8454681263793507`*^9}, 
   3.845468570179182*^9, {3.845468748233233*^9, 3.845468763162908*^9}, {
   3.845479938451688*^9, 3.845479942131546*^9}, 3.845482105536811*^9, 
   3.845484118367733*^9, {3.845557148561762*^9, 3.8455571676226*^9}, 
   3.8479863863667316`*^9, {3.8523012964282703`*^9, 3.8523013075312567`*^9}, {
   3.852301405487009*^9, 3.852301550254981*^9}, {3.85230158898909*^9, 
   3.852301708855303*^9}, {3.852301768986582*^9, 3.852301793573148*^9}, {
   3.852301856850589*^9, 3.852301973902357*^9}, {3.852302064770521*^9, 
   3.852302182464881*^9}, {3.852302386887928*^9, 3.852302455246668*^9}, 
   3.852302494140607*^9, {3.85230264497509*^9, 3.852302773265275*^9}, {
   3.8523028233056793`*^9, 3.852302864269457*^9}, {3.852303019362764*^9, 
   3.8523030234685783`*^9}, {3.852303532294753*^9, 3.852303671128566*^9}, {
   3.852303739326508*^9, 3.8523037878277273`*^9}, {3.852303884575597*^9, 
   3.8523038937406597`*^9}, {3.852303967155019*^9, 3.852304033193763*^9}, {
   3.852304129271038*^9, 3.852304130644948*^9}, {3.852304465041004*^9, 
   3.852304508620892*^9}, {3.852304621845642*^9, 3.85230463672324*^9}, {
   3.8523058666962557`*^9, 3.852305900173029*^9}, {3.8523073587525682`*^9, 
   3.852307362680079*^9}, {3.852307470590519*^9, 3.852307473667296*^9}, 
   3.852308426200459*^9, {3.8523099434095592`*^9, 3.8523099467786922`*^9}, {
   3.85231008905855*^9, 3.8523100907422953`*^9}, 3.852310463551941*^9, {
   3.8523123504597807`*^9, 3.852312352438452*^9}, {3.8523126426519537`*^9, 
   3.852312665300845*^9}, 3.853853881592544*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"187f4de9-9fc7-4c5d-8a85-b44fa05a6d6e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"genMake", "[", 
   RowBox[{"b", ",", "3", ",", 
    RowBox[{"factor", ":", 
     RowBox[{"(", 
      RowBox[{"_Integer", "?", "Positive"}], ")"}], ":", "1"}], ",", 
    RowBox[{"xyzInit_List", ":", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], "+", 
        RowBox[{"2", "L"}]}], ",", 
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], "+", 
        RowBox[{"3", "L"}]}], ",", 
       RowBox[{"e", "[", "0", "]"}]}], "}"}]}], ",", 
    RowBox[{"excepsInit_List", ":", 
     RowBox[{"{", "}"}]}], ",", 
    RowBox[{"gensInit_List", ":", 
     RowBox[{"{", "}"}]}]}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xyz", "=", "xyzInit"}], ",", 
      RowBox[{"exceps", "=", "excepsInit"}], ",", 
      RowBox[{"gens", "=", "gensInit"}], ",", 
      RowBox[{"index", "=", 
       RowBox[{
        RowBox[{"Length", "[", "gensInit", "]"}], "+", "1"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"gens", ",", "\[IndentingNewLine]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"xyz", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"xyz", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"s", "[", "factor", "]"}]}], "\[IndentingNewLine]", "}"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"xyz", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "-=", 
      RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"xyz", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "-=", 
      RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"exceps", ",", 
       RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"index", "+=", "1"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"gens", ",", "\[IndentingNewLine]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"xyz", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"exceps", "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", "}"}]}],
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"xyz", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "-=", 
      RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"exceps", "[", 
       RowBox[{"[", 
        RowBox[{"-", "1"}], "]"}], "]"}], "-=", 
      RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"exceps", ",", 
       RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"index", "+=", "1"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"gens", ",", "\[IndentingNewLine]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"xyz", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"exceps", "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", "}"}]}],
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"xyz", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "-=", 
      RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"exceps", "[", 
       RowBox[{"[", 
        RowBox[{"-", "1"}], "]"}], "]"}], "-=", 
      RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"exceps", ",", 
       RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"xyz", ",", "exceps", ",", "gens"}], "}"}]}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"genMake", "[", 
     RowBox[{"b", ",", "r_Integer", ",", 
      RowBox[{"factor", ":", 
       RowBox[{"(", 
        RowBox[{"_Integer", "?", "Positive"}], ")"}], ":", "1"}], ",", 
      RowBox[{"xyzInit_List", ":", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "+", 
          RowBox[{"2", "L"}]}], ",", 
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "+", 
          RowBox[{"3", "L"}]}], ",", 
         RowBox[{"e", "[", "0", "]"}]}], "}"}]}], ",", 
      RowBox[{"excepsInit_List", ":", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"gensInit_List", ":", 
       RowBox[{"{", "}"}]}]}], "]"}], "/;", 
    RowBox[{"r", ">", "3"}]}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"xyz", "=", "xyzInit"}], ",", 
       RowBox[{"exceps", "=", "excepsInit"}], ",", 
       RowBox[{"gens", "=", "gensInit"}], ",", 
       RowBox[{"index", "=", 
        RowBox[{
         RowBox[{"Length", "[", "gensInit", "]"}], "+", "1"}]}]}], "}"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"gens", ",", "\[IndentingNewLine]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"xyz", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"xyz", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"s", "[", "factor", "]"}]}], "\[IndentingNewLine]", "}"}]}],
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"xyz", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"xyz", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"exceps", ",", 
        RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"index", "+=", "1"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"gens", ",", "\[IndentingNewLine]", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"xyz", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"i", ",", "2"}], "]"}], "+", "1"}], "]"}], "]"}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{"exceps", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
            "}"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"xyz", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"i", ",", "2"}], "]"}], "+", "1"}], "]"}], "]"}], "-=", 
          
          RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"exceps", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], "-=", 
          RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"exceps", ",", 
           RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"index", "+=", "1"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"r", "-", "2"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"gens", ",", "\[IndentingNewLine]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"exceps", "[", 
           RowBox[{"[", 
            RowBox[{"-", "2"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"exceps", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
         "}"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"exceps", "[", 
        RowBox[{"[", 
         RowBox[{"-", "2"}], "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"exceps", "[", 
        RowBox[{"[", 
         RowBox[{"-", "1"}], "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"exceps", ",", 
        RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", "\[IndentingNewLine]",
       "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"xyz", ",", "exceps", ",", "gens"}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"secMake", "[", 
     RowBox[{"b", ",", "r_Integer", ",", 
      RowBox[{"secInit_", ":", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"e", "[", "0", "]"}]}], " ", "+", " ", 
        RowBox[{"6", "L"}]}]}]}], "]"}], "/;", 
    RowBox[{"r", ">=", "3"}]}], ":=", "\[IndentingNewLine]", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"index", "=", 
       RowBox[{
        RowBox[{"Max", "[", 
         RowBox[{"First", "/@", 
          RowBox[{"Cases", "[", 
           RowBox[{
            RowBox[{"Variables", "[", "secInit", "]"}], ",", 
            RowBox[{"e", "[", "_", "]"}]}], "]"}]}], "]"}], "+", "1"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"secInit", "-", 
      RowBox[{"e", "[", "index", "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"e", "[", 
         RowBox[{"index", "+", "i", "-", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "r"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"divisorMake", "[", 
    RowBox[{"b", ",", "3", ",", 
     RowBox[{"divisorsInit_List", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"index", "=", 
       RowBox[{
        RowBox[{"Length", "[", "divisorsInit", "]"}], "+", "1"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"Join", "[", "\[IndentingNewLine]", 
      RowBox[{"divisorsInit", ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "2"}], "]"}], ",", 
         RowBox[{
          RowBox[{"e", "[", "index", "]"}], "-", 
          RowBox[{"e", "[", 
           RowBox[{"index", "+", "1"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"e", "[", 
            RowBox[{"index", "+", "1"}], "]"}]}], "-", 
          RowBox[{"e", "[", "index", "]"}], "-", 
          RowBox[{"e", "[", 
           RowBox[{"index", "+", "2"}], "]"}]}]}], "}"}]}], 
      "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"divisorMake", "[", 
    RowBox[{"b", ",", "4", ",", 
     RowBox[{"divisorsInit_List", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"index", "=", 
       RowBox[{
        RowBox[{"Length", "[", "divisorsInit", "]"}], "+", "1"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"Join", "[", "\[IndentingNewLine]", 
      RowBox[{"divisorsInit", ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"e", "[", "index", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"e", "[", 
            RowBox[{"index", "+", "1"}], "]"}]}], "-", 
          RowBox[{"e", "[", 
           RowBox[{"index", "+", "2"}], "]"}], "-", 
          RowBox[{"e", "[", 
           RowBox[{"index", "+", "3"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"e", "[", "index", "]"}], "-", 
          RowBox[{"e", "[", 
           RowBox[{"index", "+", "1"}], "]"}]}], ",", 
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "3"}], "]"}], ",", 
         RowBox[{
          RowBox[{"e", "[", 
           RowBox[{"index", "+", "2"}], "]"}], "-", 
          RowBox[{"e", "[", 
           RowBox[{"index", "+", "3"}], "]"}]}]}], "}"}]}], 
      "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"divisorMake", "[", 
    RowBox[{"b", ",", "r_Integer", ",", 
     RowBox[{"divisorsInit_List", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], "/;", 
   RowBox[{"r", ">", "4"}]}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"index", "=", 
      RowBox[{
       RowBox[{"Length", "[", "divisorsInit", "]"}], "+", "1"}]}], "}"}], ",",
     "\[IndentingNewLine]", 
    RowBox[{"Join", "[", "\[IndentingNewLine]", 
     RowBox[{"divisorsInit", ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"e", "[", "index", "]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "i"], 
             RowBox[{"e", "[", 
              RowBox[{"index", "+", "i", "-", "1"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "2", ",", 
              RowBox[{"r", "-", "2"}]}], "}"}]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"r", "-", "1"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"e", "[", 
             RowBox[{"index", "+", "r", "-", "2"}], "]"}], "+", 
            RowBox[{"e", "[", 
             RowBox[{"index", "+", "r", "-", "1"}], "]"}]}], ")"}]}]}], ",", 
        RowBox[{
         RowBox[{"e", "[", "index", "]"}], "-", 
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "1"}], "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "i", "-", "1"}], "]"}], "+", 
         RowBox[{"2", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"j", "-", "i"}]], 
             RowBox[{"e", "[", 
              RowBox[{"index", "+", "j", "-", "1"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"i", "+", "1"}], ",", 
              RowBox[{"r", "-", "2"}]}], "}"}]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"r", "-", "i", "-", "1"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"e", "[", 
             RowBox[{"index", "+", "r", "-", "2"}], "]"}], "+", 
            RowBox[{"e", "[", 
             RowBox[{"index", "+", "r", "-", "1"}], "]"}]}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "3", ",", 
          RowBox[{"r", "-", "2"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"e", "[", 
         RowBox[{"index", "+", "r", "-", "1"}], "]"}], ",", 
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "r", "-", "2"}], "]"}], "-", 
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "r", "-", "1"}], "]"}]}]}], "}"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.8453919968605213`*^9, 3.845392048733749*^9}, {
   3.845392087190041*^9, 3.845392113456851*^9}, {3.845392151517601*^9, 
   3.845392151828898*^9}, {3.845479934384845*^9, 3.845479936396534*^9}, 
   3.84548210796832*^9, {3.845557292756076*^9, 3.845557317629725*^9}, {
   3.845557370585012*^9, 3.8455574030315933`*^9}, 3.845557455415945*^9, {
   3.845558312370661*^9, 3.8455583126781282`*^9}, {3.845577600390689*^9, 
   3.84557760418648*^9}, {3.845591794447728*^9, 3.845591795984522*^9}, {
   3.852305925695237*^9, 3.852305949798349*^9}, {3.852306026828636*^9, 
   3.852306046799697*^9}, {3.852306088583617*^9, 3.852306166982353*^9}, {
   3.8523061999961433`*^9, 3.8523062058509808`*^9}, {3.852307299279956*^9, 
   3.852307322063181*^9}, {3.852307367865017*^9, 3.852307395446168*^9}, {
   3.8523074320105963`*^9, 3.852307435156644*^9}, {3.85230942003625*^9, 
   3.852309421843071*^9}, {3.852309455780634*^9, 3.852309504239257*^9}, {
   3.852309574988698*^9, 3.852309575041009*^9}, {3.8523096246362867`*^9, 
   3.852309669214284*^9}, {3.852309790065936*^9, 3.852309790549069*^9}, {
   3.8523098337369537`*^9, 3.852309933507008*^9}, {3.852309977025792*^9, 
   3.85231002924511*^9}, {3.852310064146747*^9, 3.852310078651649*^9}, {
   3.852310108689623*^9, 3.852310168228775*^9}, {3.852310211294153*^9, 
   3.8523103130113707`*^9}, {3.852315139784296*^9, 3.8523151759272127`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"75352654-aa90-45f5-84f6-66db3412abc8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"genMake", "[", 
     RowBox[{"c", ",", "r_Integer", ",", 
      RowBox[{"factor", ":", 
       RowBox[{"(", 
        RowBox[{"_Integer", "?", "Positive"}], ")"}], ":", "1"}], ",", 
      RowBox[{"xyzInit_List", ":", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "+", 
          RowBox[{"2", "L"}]}], ",", 
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "+", 
          RowBox[{"3", "L"}]}], ",", 
         RowBox[{"e", "[", "0", "]"}]}], "}"}]}], ",", 
      RowBox[{"excepsInit_List", ":", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"gensInit_List", ":", 
       RowBox[{"{", "}"}]}]}], "]"}], "/;", 
    RowBox[{"r", ">=", "2"}]}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"xyz", "=", "xyzInit"}], ",", 
       RowBox[{"exceps", "=", "excepsInit"}], ",", 
       RowBox[{"gens", "=", "gensInit"}], ",", 
       RowBox[{"index", "=", 
        RowBox[{
         RowBox[{"Length", "[", "gensInit", "]"}], "+", "1"}]}]}], "}"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"gens", ",", "\[IndentingNewLine]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"xyz", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"xyz", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"s", "[", "factor", "]"}]}], "\[IndentingNewLine]", "}"}]}],
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"xyz", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"xyz", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"exceps", ",", 
        RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"index", "+=", "1"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"gens", ",", "\[IndentingNewLine]", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"xyz", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
             RowBox[{"xyz", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "\[IndentingNewLine]", 
             RowBox[{"exceps", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
            "}"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"xyz", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "-=", 
          RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"xyz", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "-=", 
          RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"exceps", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], "-=", 
          RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"exceps", ",", 
           RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"index", "+=", "1"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"r", "-", "1"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"xyz", ",", "exceps", ",", "gens"}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"secMake", "[", 
     RowBox[{"c", ",", "r_Integer", ",", 
      RowBox[{"secInit_", ":", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"e", "[", "0", "]"}]}], " ", "+", " ", 
        RowBox[{"6", "L"}]}]}]}], "]"}], "/;", 
    RowBox[{"r", ">=", "2"}]}], ":=", "\[IndentingNewLine]", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"index", "=", 
       RowBox[{
        RowBox[{"Max", "[", 
         RowBox[{"First", "/@", 
          RowBox[{"Cases", "[", 
           RowBox[{
            RowBox[{"Variables", "[", "secInit", "]"}], ",", 
            RowBox[{"e", "[", "_", "]"}]}], "]"}]}], "]"}], "+", "1"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"secInit", "-", 
      RowBox[{"2", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "i", "-", "1"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "r"}], "}"}]}], "]"}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"divisorMake", "[", 
    RowBox[{"c", ",", "r_Integer", ",", 
     RowBox[{"divisorsInit_List", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], "/;", 
   RowBox[{"r", ">=", "2"}]}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"index", "=", 
      RowBox[{
       RowBox[{"Length", "[", "divisorsInit", "]"}], "+", "1"}]}], "}"}], ",",
     "\[IndentingNewLine]", 
    RowBox[{"Join", "[", "\[IndentingNewLine]", 
     RowBox[{"divisorsInit", ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "i", "-", "1"}], "]"}], "-", 
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "i"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"r", "-", "1"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"e", "[", 
        RowBox[{"index", "+", "r", "-", "1"}], "]"}], "}"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.84538037018968*^9, 3.845380372130725*^9}, {
   3.8453804082198563`*^9, 3.845380474457823*^9}, {3.845381414549965*^9, 
   3.8453814190415163`*^9}, {3.8453815562763557`*^9, 
   3.8453815636223497`*^9}, {3.8454799320647907`*^9, 3.8454799329161797`*^9}, 
   3.845482110050658*^9, {3.8455572629543056`*^9, 3.845557268994776*^9}, 
   3.845635701299572*^9, {3.852310484908951*^9, 3.852310509461157*^9}, {
   3.852310565062829*^9, 3.852310602086372*^9}, {3.852310684113011*^9, 
   3.852310745742693*^9}, {3.852310836513008*^9, 3.8523108366232357`*^9}, {
   3.852310906327965*^9, 3.852310928526021*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"2c848b7c-04df-4f35-bb14-d8756409e961"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gen", "[", "d", "]"}], "[", "4", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], "+", 
        RowBox[{"2", " ", "L"}]}], ",", 
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], "+", 
        RowBox[{"3", " ", "L"}]}], ",", 
       RowBox[{"s", "[", "1", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], "+", 
        RowBox[{"3", " ", "L"}], "-", 
        RowBox[{"e", "[", "1", "]"}]}], ",", 
       RowBox[{"e", "[", "1", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], "+", 
        RowBox[{"2", " ", "L"}], "-", 
        RowBox[{"e", "[", "1", "]"}]}], ",", 
       RowBox[{"e", "[", "2", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], "+", 
        RowBox[{"2", " ", "L"}], "-", 
        RowBox[{"e", "[", "1", "]"}]}], ",", 
       RowBox[{
        RowBox[{"e", "[", "2", "]"}], "-", 
        RowBox[{"e", "[", "3", "]"}]}]}], "}"}]}], "}"}]}], ";", 
  RowBox[{
   RowBox[{"genMake", "[", 
    RowBox[{"d", ",", "4", ",", 
     RowBox[{"factor", ":", 
      RowBox[{"(", 
       RowBox[{"_Integer", "?", "Positive"}], ")"}], ":", "1"}], ",", 
     RowBox[{"xyzInit_List", ":", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"e", "[", "0", "]"}], "+", 
         RowBox[{"2", "L"}]}], ",", 
        RowBox[{
         RowBox[{"e", "[", "0", "]"}], "+", 
         RowBox[{"3", "L"}]}], ",", 
        RowBox[{"e", "[", "0", "]"}]}], "}"}]}], ",", 
     RowBox[{"excepsInit_List", ":", 
      RowBox[{"{", "}"}]}], ",", 
     RowBox[{"gensInit_List", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"xyz", "=", "xyzInit"}], ",", 
       RowBox[{"exceps", "=", "excepsInit"}], ",", 
       RowBox[{"gens", "=", "gensInit"}], ",", 
       RowBox[{"index", "=", 
        RowBox[{
         RowBox[{"Length", "[", "gensInit", "]"}], "+", "1"}]}]}], "}"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"gens", ",", "\[IndentingNewLine]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"xyz", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"xyz", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"s", "[", "factor", "]"}]}], "\[IndentingNewLine]", "}"}]}],
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"xyz", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"xyz", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"exceps", ",", 
        RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"index", "+=", "1"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"gens", ",", "\[IndentingNewLine]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"xyz", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"exceps", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
         "}"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"xyz", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"exceps", "[", 
        RowBox[{"[", 
         RowBox[{"-", "1"}], "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"exceps", ",", 
        RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"index", "+=", "1"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"gens", ",", "\[IndentingNewLine]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"xyz", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"exceps", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
         "}"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"xyz", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"exceps", "[", 
        RowBox[{"[", 
         RowBox[{"-", "1"}], "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"exceps", ",", 
        RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"index", "+=", "1"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"gens", ",", "\[IndentingNewLine]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"xyz", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "+", 
           RowBox[{"exceps", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"exceps", "[", 
           RowBox[{"[", 
            RowBox[{"-", "2"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
         "}"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"exceps", "[", 
        RowBox[{"[", 
         RowBox[{"-", "2"}], "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"exceps", ",", 
        RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"index", "+=", "1"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"xyz", ",", "exceps", ",", "gens"}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"genMake", "[", 
     RowBox[{"d", ",", "r_Integer", ",", 
      RowBox[{"factor", ":", 
       RowBox[{"(", 
        RowBox[{"_Integer", "?", "Positive"}], ")"}], ":", "1"}], ",", 
      RowBox[{"xyzInit_List", ":", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "+", 
          RowBox[{"2", "L"}]}], ",", 
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "+", 
          RowBox[{"3", "L"}]}], ",", 
         RowBox[{"e", "[", "0", "]"}]}], "}"}]}], ",", 
      RowBox[{"excepsInit_List", ":", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"gensInit_List", ":", 
       RowBox[{"{", "}"}]}]}], "]"}], "/;", 
    RowBox[{"r", ">", "4"}]}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"xyz", "=", "xyzInit"}], ",", 
       RowBox[{"exceps", "=", "excepsInit"}], ",", 
       RowBox[{"gens", "=", "gensInit"}], ",", 
       RowBox[{"index", "=", 
        RowBox[{
         RowBox[{"Length", "[", "gensInit", "]"}], "+", "1"}]}]}], "}"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"gens", ",", "\[IndentingNewLine]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"xyz", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"xyz", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"s", "[", "factor", "]"}]}], "\[IndentingNewLine]", "}"}]}],
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"xyz", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"xyz", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"exceps", ",", 
        RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"index", "+=", "1"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"gens", ",", "\[IndentingNewLine]", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"xyz", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"i", ",", "2"}], "]"}], "+", "1"}], "]"}], "]"}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{"exceps", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
            "}"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"xyz", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"i", ",", "2"}], "]"}], "+", "1"}], "]"}], "]"}], "-=", 
          
          RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"exceps", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], "-=", 
          RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"exceps", ",", 
           RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"index", "+=", "1"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"r", "-", "2"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"gens", ",", "\[IndentingNewLine]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"exceps", "[", 
           RowBox[{"[", 
            RowBox[{"-", "3"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"exceps", "[", 
           RowBox[{"[", 
            RowBox[{"-", "2"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
         "}"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"exceps", "[", 
        RowBox[{"[", 
         RowBox[{"-", "3"}], "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"exceps", "[", 
        RowBox[{"[", 
         RowBox[{"-", "2"}], "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"exceps", ",", 
        RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", "\[IndentingNewLine]",
       "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"xyz", ",", "exceps", ",", "gens"}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"secMake", "[", 
     RowBox[{"d", ",", "r_Integer", ",", 
      RowBox[{"secInit_", ":", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"e", "[", "0", "]"}]}], " ", "+", " ", 
        RowBox[{"6", "L"}]}]}]}], "]"}], "/;", 
    RowBox[{"r", ">=", "4"}]}], ":=", "\[IndentingNewLine]", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"index", "=", 
       RowBox[{
        RowBox[{"Max", "[", 
         RowBox[{"First", "/@", 
          RowBox[{"Cases", "[", 
           RowBox[{
            RowBox[{"Variables", "[", "secInit", "]"}], ",", 
            RowBox[{"e", "[", "_", "]"}]}], "]"}]}], "]"}], "+", "1"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"secInit", "-", 
      RowBox[{"e", "[", "index", "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"e", "[", 
         RowBox[{"index", "+", "i", "-", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "r"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"divisorMake", "[", 
    RowBox[{"d", ",", "4", ",", 
     RowBox[{"divisorsInit_List", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"index", "=", 
       RowBox[{
        RowBox[{"Length", "[", "divisorsInit", "]"}], "+", "1"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"Join", "[", "\[IndentingNewLine]", 
      RowBox[{"divisorsInit", ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"e", "[", "index", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"e", "[", 
            RowBox[{"index", "+", "1"}], "]"}]}], "-", 
          RowBox[{"e", "[", 
           RowBox[{"index", "+", "2"}], "]"}], "-", 
          RowBox[{"e", "[", 
           RowBox[{"index", "+", "3"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"e", "[", "index", "]"}], "-", 
          RowBox[{"e", "[", 
           RowBox[{"index", "+", "1"}], "]"}]}], ",", 
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "2"}], "]"}], ",", 
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "3"}], "]"}]}], "}"}]}], 
      "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"divisorMake", "[", 
    RowBox[{"d", ",", "r_Integer", ",", 
     RowBox[{"divisorsInit_List", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], "/;", 
   RowBox[{"r", ">", "4"}]}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"index", "=", 
       RowBox[{
        RowBox[{"Length", "[", "divisorsInit", "]"}], "+", "1"}]}], ",", 
      RowBox[{"m", "=", 
       RowBox[{"Ceiling", "[", 
        FractionBox[
         RowBox[{"r", "+", "1"}], "2"], "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Join", "[", "\[IndentingNewLine]", 
     RowBox[{"divisorsInit", ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"e", "[", "index", "]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "i"], 
             RowBox[{"e", "[", 
              RowBox[{"index", "+", "i", "-", "1"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "2", ",", 
              RowBox[{"r", "-", "3"}]}], "}"}]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "r"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"e", "[", 
             RowBox[{"index", "+", "r", "-", "3"}], "]"}], "+", 
            RowBox[{"e", "[", 
             RowBox[{"index", "+", "r", "-", "1"}], "]"}]}], ")"}]}]}], ",", 
        RowBox[{
         RowBox[{"e", "[", "index", "]"}], "-", 
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "1"}], "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "i", "-", "1"}], "]"}], "+", 
         RowBox[{"2", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"j", "-", "i"}]], 
             RowBox[{"e", "[", 
              RowBox[{"index", "+", "j", "-", "1"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"i", "+", "1"}], ",", 
              RowBox[{"r", "-", "3"}]}], "}"}]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"r", "-", "i"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"e", "[", 
             RowBox[{"index", "+", "r", "-", "3"}], "]"}], "+", 
            RowBox[{"e", "[", 
             RowBox[{"index", "+", "r", "-", "1"}], "]"}]}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "3", ",", 
          RowBox[{"r", "-", "3"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"e", "[", 
         RowBox[{"index", "+", "r", "-", "1"}], "]"}], ",", 
        RowBox[{"e", "[", 
         RowBox[{"index", "+", "r", "-", "2"}], "]"}], ",", 
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "r", "-", "3"}], "]"}], "-", 
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "r", "-", "2"}], "]"}], "-", 
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "r", "-", "1"}], "]"}]}]}], "}"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.845392256151104*^9, 3.8453923054072437`*^9}, {
   3.8454799201693783`*^9, 3.845479946040555*^9}, {3.845480053532461*^9, 
   3.845480161276966*^9}, {3.845480218017703*^9, 3.8454802196584997`*^9}, 
   3.845482112056143*^9, {3.845492646531756*^9, 3.845492653009512*^9}, {
   3.845556141601071*^9, 3.845556142500778*^9}, {3.845556227910787*^9, 
   3.845556227951756*^9}, {3.8455564899468822`*^9, 3.8455565266667757`*^9}, {
   3.845557189597392*^9, 3.8455571928025846`*^9}, {3.85231079980133*^9, 
   3.852310817375846*^9}, {3.85231088096334*^9, 3.852310901820359*^9}, {
   3.852310949147929*^9, 3.852311059123932*^9}, {3.852311098304583*^9, 
   3.8523111004266853`*^9}, {3.852311475492722*^9, 3.852311534221581*^9}, {
   3.8523117338504887`*^9, 3.852311771219873*^9}, {3.852311850322874*^9, 
   3.852312028278551*^9}, {3.8523151879102182`*^9, 3.852315196542831*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"4e838bcf-9e61-4b4e-9088-f50ddb93aa08"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tests", "Section",
 CellChangeTimes->{{3.8454222216018753`*^9, 
  3.845422222069529*^9}},ExpressionUUID->"b64dc03c-bcc8-4baf-9941-\
e8f9b264e84a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"res", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"a", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"d", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.852317343432184*^9, 3.852317345298565*^9}},
 CellLabel->
  "In[869]:=",ExpressionUUID->"92d05b48-f83e-4cf5-b1ab-7442686cc65b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "L"}], " ", 
      SubscriptBox["a", "0"]}]], "L"]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"6", " ", 
     SuperscriptBox["L", "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           RowBox[{"s", "[", "1", "]"}], " ", 
           SubscriptBox["a", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "[", "1", "]"}], " ", 
           SubscriptBox["a", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "[", "1", "]"}], " ", 
           SubscriptBox["a", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
           SubscriptBox["a", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
           SubscriptBox["a", "5"]}]}]], " ", 
        SuperscriptBox["L", "2"], " ", 
        RowBox[{"s", "[", "1", "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"]]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["a", "5"]}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"6", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "L", " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{"L", " ", 
          SubscriptBox["a", "2"]}]}]], " ", "L", " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "[", "1", "]"}]}]], "-", 
     FractionBox[
      RowBox[{"6", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "3"]}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"s", "[", "1", "]"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "3"]}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"s", "[", "1", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "L"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
            SubscriptBox["a", "4"]}]], " ", "L"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "L"}], "-", 
              RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
            SubscriptBox["a", "4"]}]], " ", "L"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "L"}], "-", 
              RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
            SubscriptBox["a", "4"]}]], " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"288", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "8"]}]}]], " ", 
       SuperscriptBox["L", "5"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"1152", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "8"]}]}]], " ", 
       SuperscriptBox["L", "4"], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"1512", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "8"]}]}]], " ", 
       SuperscriptBox["L", "3"], " ", 
       SuperscriptBox[
        RowBox[{"s", "[", "1", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"648", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "8"]}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       SuperscriptBox[
        RowBox[{"s", "[", "1", "]"}], "3"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"12", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "-", 
            RowBox[{"s", "[", "2", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "8"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "L"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
          SubscriptBox["a", "9"]}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"s", "[", "2", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"6", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["a", "6"]}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"L", " ", 
            SubscriptBox["a", "7"]}]], " ", "L"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"L", " ", 
            SubscriptBox["a", "7"]}]], " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "L"}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
            SubscriptBox["a", "7"]}]], " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       RowBox[{"s", "[", "2", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"L", "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"6", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "-", 
            RowBox[{"s", "[", "2", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "-", 
            RowBox[{"s", "[", "2", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "8"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "-", 
            RowBox[{"s", "[", "2", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "9"]}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"s", "[", "2", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"552", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "8"]}]}]], " ", 
       SuperscriptBox["L", "4"], " ", 
       RowBox[{"s", "[", "2", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"24", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "-", 
            RowBox[{"s", "[", "2", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "8"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "-", 
            RowBox[{"s", "[", "2", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "9"]}]}]], " ", 
       SuperscriptBox["L", "4"], " ", 
       RowBox[{"s", "[", "2", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"1476", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "8"]}]}]], " ", 
       SuperscriptBox["L", "3"], " ", 
       RowBox[{"s", "[", "1", "]"}], " ", 
       RowBox[{"s", "[", "2", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"36", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "-", 
            RowBox[{"s", "[", "2", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "8"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "-", 
            RowBox[{"s", "[", "2", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "9"]}]}]], " ", 
       SuperscriptBox["L", "3"], " ", 
       RowBox[{"s", "[", "1", "]"}], " ", 
       RowBox[{"s", "[", "2", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"972", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "8"]}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       SuperscriptBox[
        RowBox[{"s", "[", "1", "]"}], "2"], " ", 
       RowBox[{"s", "[", "2", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"348", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "8"]}]}]], " ", 
       SuperscriptBox["L", "3"], " ", 
       SuperscriptBox[
        RowBox[{"s", "[", "2", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"36", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "-", 
            RowBox[{"s", "[", "2", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "8"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "-", 
            RowBox[{"s", "[", "2", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "9"]}]}]], " ", 
       SuperscriptBox["L", "3"], " ", 
       SuperscriptBox[
        RowBox[{"s", "[", "2", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"468", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "8"]}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"s", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"s", "[", "2", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"18", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "-", 
            RowBox[{"s", "[", "2", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "8"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "-", 
            RowBox[{"s", "[", "2", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "9"]}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"s", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"s", "[", "2", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"72", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "8"]}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       SuperscriptBox[
        RowBox[{"s", "[", "2", "]"}], "3"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"12", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "-", 
            RowBox[{"s", "[", "2", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "8"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "-", 
            RowBox[{"s", "[", "2", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "9"]}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       SuperscriptBox[
        RowBox[{"s", "[", "2", "]"}], "3"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.852317359727165*^9},
 CellLabel->
  "Out[869]=",ExpressionUUID->"3e4e9835-2e16-4ff8-9de2-af9913835b0d"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"res", "[", 
  RowBox[{"{", 
   RowBox[{"a", ",", "5"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{3.853856261002157*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"db827858-3d46-4740-9deb-8591864db394"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "L"}], " ", 
      SubscriptBox["a", "0"]}]], "L"]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"6", " ", 
     SuperscriptBox["L", "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           RowBox[{"s", "[", "1", "]"}], " ", 
           SubscriptBox["a", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "[", "1", "]"}], " ", 
           SubscriptBox["a", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "[", "1", "]"}], " ", 
           SubscriptBox["a", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
           SubscriptBox["a", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
           SubscriptBox["a", "5"]}]}]], " ", 
        SuperscriptBox["L", "2"], " ", 
        RowBox[{"s", "[", "1", "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"]]}], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["a", "5"]}]}]], " ", 
       SuperscriptBox["L", "3"], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"6", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "L", " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{"L", " ", 
          SubscriptBox["a", "2"]}]}]], " ", "L", " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "[", "1", "]"}]}]], "-", 
     FractionBox[
      RowBox[{"6", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "3"]}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"s", "[", "1", "]"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["a", "5"]}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       SuperscriptBox[
        RowBox[{"s", "[", "1", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "3"]}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"s", "[", "1", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "L"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
            SubscriptBox["a", "4"]}]], " ", "L"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "L"}], "-", 
              RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
            SubscriptBox["a", "4"]}]], " ", "L"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "L"}], "-", 
              RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
            SubscriptBox["a", "4"]}]], " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"]}]], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["a", "5"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"12", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{"s", "[", "1", "]"}], " ", 
             SubscriptBox["a", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "[", "1", "]"}], " ", 
             SubscriptBox["a", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "[", "1", "]"}], " ", 
             SubscriptBox["a", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "[", "1", "]"}], " ", 
             SubscriptBox["a", "4"]}]}]], " ", 
          SuperscriptBox["L", "4"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"24", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{"s", "[", "1", "]"}], " ", 
             SubscriptBox["a", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "[", "1", "]"}], " ", 
             SubscriptBox["a", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "[", "1", "]"}], " ", 
             SubscriptBox["a", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "[", "1", "]"}], " ", 
             SubscriptBox["a", "4"]}]}]], " ", 
          SuperscriptBox["L", "3"], " ", 
          RowBox[{"s", "[", "1", "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"12", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{"s", "[", "1", "]"}], " ", 
             SubscriptBox["a", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "[", "1", "]"}], " ", 
             SubscriptBox["a", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "[", "1", "]"}], " ", 
             SubscriptBox["a", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "[", "1", "]"}], " ", 
             SubscriptBox["a", "4"]}]}]], " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox[
           RowBox[{"s", "[", "1", "]"}], "2"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"]}]]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.853856261730942*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"f02f508e-0227-48ad-9023-84e843968394"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"gen", "[", 
  RowBox[{"{", 
   RowBox[{"a", ",", "5"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"sec", "[", 
  RowBox[{"{", 
   RowBox[{"a", ",", "5"}], "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.853856265545621*^9, 3.853856272273715*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"7c97e374-ef12-4d7a-811a-8fc10495b500"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", "L"}], "+", 
      RowBox[{"e", "[", "0", "]"}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "+", 
      RowBox[{"e", "[", "0", "]"}]}], ",", 
     RowBox[{"s", "[", "1", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"3", " ", "L"}], "+", 
      RowBox[{"e", "[", "0", "]"}], "-", 
      RowBox[{"e", "[", "1", "]"}]}], ",", 
     RowBox[{"e", "[", "1", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", "L"}], "+", 
      RowBox[{"e", "[", "0", "]"}], "-", 
      RowBox[{"e", "[", "1", "]"}]}], ",", 
     RowBox[{"e", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"3", " ", "L"}], "+", 
      RowBox[{"e", "[", "0", "]"}], "-", 
      RowBox[{"e", "[", "1", "]"}], "-", 
      RowBox[{"e", "[", "2", "]"}]}], ",", 
     RowBox[{"e", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", "L"}], "+", 
      RowBox[{"e", "[", "0", "]"}], "-", 
      RowBox[{"e", "[", "1", "]"}], "-", 
      RowBox[{"e", "[", "3", "]"}]}], ",", 
     RowBox[{"e", "[", "4", "]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8538562676446342`*^9, 3.8538562726266212`*^9}},
 CellLabel->"Out[59]=",ExpressionUUID->"44757a10-636a-4af3-802d-44bffa70224d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"6", " ", "L"}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"e", "[", "0", "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"e", "[", "1", "]"}]}], "-", 
  RowBox[{"e", "[", "2", "]"}], "-", 
  RowBox[{"e", "[", "3", "]"}], "-", 
  RowBox[{"e", "[", "4", "]"}], "-", 
  RowBox[{"e", "[", "5", "]"}]}]], "Output",
 CellChangeTimes->{{3.8538562676446342`*^9, 3.853856272675527*^9}},
 CellLabel->"Out[60]=",ExpressionUUID->"28d61317-a4b3-4a0a-8074-968a8b46de1f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"res", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", " ", "L"}], "+", 
        RowBox[{"e", "[", "0", "]"}]}], ",", 
       RowBox[{
        RowBox[{"3", " ", "L"}], "+", 
        RowBox[{"e", "[", "0", "]"}]}], ",", 
       RowBox[{"s", "[", "1", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"3", " ", "L"}], "+", 
        RowBox[{"e", "[", "0", "]"}], "-", 
        RowBox[{"e", "[", "1", "]"}]}], ",", 
       RowBox[{"e", "[", "1", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", " ", "L"}], "+", 
        RowBox[{"e", "[", "0", "]"}], "-", 
        RowBox[{"e", "[", "1", "]"}]}], ",", 
       RowBox[{"e", "[", "2", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"3", " ", "L"}], "+", 
        RowBox[{"e", "[", "0", "]"}], "-", 
        RowBox[{"e", "[", "1", "]"}], "-", 
        RowBox[{"e", "[", "2", "]"}]}], ",", 
       RowBox[{"e", "[", "3", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", " ", "L"}], "+", 
        RowBox[{"e", "[", "0", "]"}], "-", 
        RowBox[{"e", "[", "1", "]"}], "-", 
        RowBox[{"e", "[", "3", "]"}]}], ",", 
       RowBox[{"e", "[", "4", "]"}]}], "}"}]}], "}"}], ",", 
   RowBox[{
    RowBox[{"6", " ", "L"}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"e", "[", "0", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"e", "[", "1", "]"}]}], "-", 
    RowBox[{"e", "[", "2", "]"}], "-", 
    RowBox[{"e", "[", "3", "]"}], "-", 
    RowBox[{"e", "[", "4", "]"}], "-", 
    RowBox[{"e", "[", "5", "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.853856274583253*^9, 3.8538562886647587`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"002a83f2-1896-47ad-982e-4f1f4b9c0ef2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "L"}], " ", 
      SubscriptBox["a", "0"]}]], "L"]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"6", " ", 
     SuperscriptBox["L", "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           RowBox[{"s", "[", "1", "]"}], " ", 
           SubscriptBox["a", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "[", "1", "]"}], " ", 
           SubscriptBox["a", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "[", "1", "]"}], " ", 
           SubscriptBox["a", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
           SubscriptBox["a", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
           SubscriptBox["a", "5"]}]}]], " ", 
        SuperscriptBox["L", "2"], " ", 
        RowBox[{"s", "[", "1", "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"]]}], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["a", "5"]}]}]], " ", 
       SuperscriptBox["L", "3"], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"6", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "L", " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{"L", " ", 
          SubscriptBox["a", "2"]}]}]], " ", "L", " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "[", "1", "]"}]}]], "-", 
     FractionBox[
      RowBox[{"6", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "3"]}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"s", "[", "1", "]"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["a", "5"]}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       SuperscriptBox[
        RowBox[{"s", "[", "1", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "3"]}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"s", "[", "1", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "L"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
            SubscriptBox["a", "4"]}]], " ", "L"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "L"}], "-", 
              RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
            SubscriptBox["a", "4"]}]], " ", "L"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "L"}], "-", 
              RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
            SubscriptBox["a", "4"]}]], " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"]}]], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["a", "5"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"12", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{"s", "[", "1", "]"}], " ", 
             SubscriptBox["a", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "[", "1", "]"}], " ", 
             SubscriptBox["a", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "[", "1", "]"}], " ", 
             SubscriptBox["a", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "[", "1", "]"}], " ", 
             SubscriptBox["a", "4"]}]}]], " ", 
          SuperscriptBox["L", "4"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"24", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{"s", "[", "1", "]"}], " ", 
             SubscriptBox["a", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "[", "1", "]"}], " ", 
             SubscriptBox["a", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "[", "1", "]"}], " ", 
             SubscriptBox["a", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "[", "1", "]"}], " ", 
             SubscriptBox["a", "4"]}]}]], " ", 
          SuperscriptBox["L", "3"], " ", 
          RowBox[{"s", "[", "1", "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"12", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{"s", "[", "1", "]"}], " ", 
             SubscriptBox["a", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "[", "1", "]"}], " ", 
             SubscriptBox["a", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "[", "1", "]"}], " ", 
             SubscriptBox["a", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "[", "1", "]"}], " ", 
             SubscriptBox["a", "4"]}]}]], " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox[
           RowBox[{"s", "[", "1", "]"}], "2"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"]}]]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.853856289946012*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"e803d768-8bf7-4587-8d99-8217b0dfdea4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["E", 
    RowBox[{
     SubscriptBox["\[Phi]", "\[Alpha]"], 
     SubscriptBox["D", "\[Alpha]"]}]], 
   RowBox[{"res", "[", 
    RowBox[{"{", 
     RowBox[{"b", ",", "3"}], "}"}], "]"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"s", "[", "1", "]"}], "\[Rule]", "\[CapitalSigma]"}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.8545348839685507`*^9, 3.854534942402763*^9}, {
  3.8545351242648563`*^9, 3.854535136587461*^9}, {3.854535200905254*^9, 
  3.854535219232614*^9}, {3.8545352965946503`*^9, 3.854535297149235*^9}, {
  3.854535503417624*^9, 3.85453552354113*^9}, {3.8545355582187147`*^9, 
  3.854535559922798*^9}},ExpressionUUID->"f3537f64-b239-4b2d-b495-\
8829c188bb5d"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    SuperscriptBox["\[Phi]", "\[Alpha]"], " ", 
    SubscriptBox["D", "\[Alpha]"]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "L"}], " ", 
        SubscriptBox["a", "0"]}]], "L"]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"6", " ", 
       SuperscriptBox["L", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"6", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"2", " ", "L", " ", 
             SubscriptBox["a", "1"]}], "+", 
            RowBox[{"L", " ", 
             SubscriptBox["a", "2"]}]}]], " ", "L", " ", "\[CapitalSigma]"}], 
         
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", "\[CapitalSigma]"}]]}], "-", 
       FractionBox[
        RowBox[{"6", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"\[CapitalSigma]", " ", 
            SubscriptBox["a", "1"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "L"}], "-", "\[CapitalSigma]"}], ")"}], " ", 
            SubscriptBox["a", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "L"}], "-", "\[CapitalSigma]"}], ")"}], " ", 
            SubscriptBox["a", "3"]}]}]], " ", 
         SuperscriptBox["L", "3"], " ", "\[CapitalSigma]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "L"}], "-", 
           RowBox[{"2", " ", "\[CapitalSigma]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"L", "-", "\[CapitalSigma]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "L"}], "-", "\[CapitalSigma]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"12", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"\[CapitalSigma]", " ", 
            SubscriptBox["a", "1"]}], "+", 
           RowBox[{"\[CapitalSigma]", " ", 
            SubscriptBox["a", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "L"}], "-", "\[CapitalSigma]"}], ")"}], " ", 
            SubscriptBox["a", "3"]}]}]], " ", 
         SuperscriptBox["L", "3"], " ", "\[CapitalSigma]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "L"}], "-", 
           RowBox[{"2", " ", "\[CapitalSigma]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"L", "-", "\[CapitalSigma]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "L"}], "-", "\[CapitalSigma]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"6", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"\[CapitalSigma]", " ", 
            SubscriptBox["a", "1"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "L"}], "-", "\[CapitalSigma]"}], ")"}], " ", 
            SubscriptBox["a", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "L"}], "-", "\[CapitalSigma]"}], ")"}], " ", 
            SubscriptBox["a", "3"]}]}]], " ", 
         SuperscriptBox["L", "2"], " ", 
         SuperscriptBox["\[CapitalSigma]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "L"}], "-", 
           RowBox[{"2", " ", "\[CapitalSigma]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"L", "-", "\[CapitalSigma]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "L"}], "-", "\[CapitalSigma]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"6", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"\[CapitalSigma]", " ", 
            SubscriptBox["a", "1"]}], "+", 
           RowBox[{"\[CapitalSigma]", " ", 
            SubscriptBox["a", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "L"}], "-", "\[CapitalSigma]"}], ")"}], " ", 
            SubscriptBox["a", "3"]}]}]], " ", 
         SuperscriptBox["L", "2"], " ", 
         SuperscriptBox["\[CapitalSigma]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "L"}], "-", 
           RowBox[{"2", " ", "\[CapitalSigma]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"L", "-", "\[CapitalSigma]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "L"}], "-", "\[CapitalSigma]"}], ")"}]}]], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[CapitalSigma]", " ", 
          SubscriptBox["a", "3"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"36", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[CapitalSigma]", " ", 
               SubscriptBox["a", "1"]}], "+", 
              RowBox[{"\[CapitalSigma]", " ", 
               SubscriptBox["a", "2"]}]}]], " ", 
            SuperscriptBox["L", "4"]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "L"}], "-", 
              RowBox[{"2", " ", "\[CapitalSigma]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"L", "-", "\[CapitalSigma]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "L"}], "-", "\[CapitalSigma]"}], ")"}]}]], 
          "-", 
          FractionBox[
           RowBox[{"42", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[CapitalSigma]", " ", 
               SubscriptBox["a", "1"]}], "+", 
              RowBox[{"\[CapitalSigma]", " ", 
               SubscriptBox["a", "2"]}]}]], " ", 
            SuperscriptBox["L", "3"], " ", "\[CapitalSigma]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "L"}], "-", 
              RowBox[{"2", " ", "\[CapitalSigma]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"L", "-", "\[CapitalSigma]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "L"}], "-", "\[CapitalSigma]"}], ")"}]}]], 
          "+", 
          FractionBox[
           RowBox[{"12", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[CapitalSigma]", " ", 
               SubscriptBox["a", "1"]}], "+", 
              RowBox[{"\[CapitalSigma]", " ", 
               SubscriptBox["a", "2"]}]}]], " ", 
            SuperscriptBox["L", "2"], " ", 
            SuperscriptBox["\[CapitalSigma]", "2"]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "L"}], "-", 
              RowBox[{"2", " ", "\[CapitalSigma]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"L", "-", "\[CapitalSigma]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "L"}], "-", "\[CapitalSigma]"}], ")"}]}]]}], 
         ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.85453489536425*^9, {3.85453492750541*^9, 3.854534942816948*^9}, {
   3.8545351305311937`*^9, 3.854535139357841*^9}, {3.854535201854823*^9, 
   3.854535219570458*^9}, 3.8545352974811363`*^9, {3.8545355179810467`*^9, 
   3.854535526415435*^9}},
 CellLabel->"Out[89]=",ExpressionUUID->"926d4fbd-5b6f-4dcd-9226-f71b6e1a9ca7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"atophi", "[", 
  RowBox[{"{", 
   RowBox[{"b", ",", "3"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.8545349758938227`*^9, 3.854535001883464*^9}, {
  3.854535044822626*^9, 3.854535051683084*^9}, {3.854535104097193*^9, 
  3.8545351175952883`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"8bc16bf4-5cf4-4958-a01b-23a832c7766e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["a", "0"], "\[Rule]", 
    SubscriptBox["\[Phi]", "0"]}], ",", 
   RowBox[{
    SubscriptBox["a", "1"], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Phi]", "2"], "-", 
     SubscriptBox["\[Phi]", "3"]}]}], ",", 
   RowBox[{
    SubscriptBox["a", "2"], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["\[Phi]", "2"]}], "+", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Phi]", "3"]}]}]}], ",", 
   RowBox[{
    SubscriptBox["a", "3"], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Phi]", "1"], "-", 
     SubscriptBox["\[Phi]", "3"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8545350461208982`*^9, {3.854535106127421*^9, 3.854535117910851*^9}},
 CellLabel->"Out[81]=",ExpressionUUID->"93d6aa5b-71b4-4482-b931-3af9a14ec286"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1009, 907},
WindowMargins->{{263, Automatic}, {Automatic, 0}},
TaggingRules->Association["TryRealOnly" -> False],
CommonDefaultFormatTypes->{"Output"->StandardForm},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"981b016c-80e2-4b3a-be5c-686a7dad05b5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 183, 3, 37, "Input",ExpressionUUID->"58ae2242-ab47-433c-ae5d-f85a294d964c"],
Cell[CellGroupData[{
Cell[608, 20, 151, 3, 84, "Section",ExpressionUUID->"c9b23851-9724-4717-a9da-9b4dab5bb2de"],
Cell[CellGroupData[{
Cell[784, 27, 164, 3, 67, "Subsection",ExpressionUUID->"c3689330-1137-42c8-af42-14fcd69ead6c"],
Cell[951, 32, 703, 20, 57, "Input",ExpressionUUID->"573d4d00-4834-4ccb-92e7-a4aebe860765",
 InitializationCell->True],
Cell[1657, 54, 2035, 51, 188, "Input",ExpressionUUID->"55111eb1-2baa-4aa7-9ff1-9ed9328cdad9",
 InitializationCell->True],
Cell[3695, 107, 351, 9, 57, "Input",ExpressionUUID->"736f27ff-f3de-43b3-aec7-a1b14407edb8",
 InitializationCell->True],
Cell[4049, 118, 3462, 92, 392, "Input",ExpressionUUID->"6f2c3007-9c9f-4b5d-85ba-94b47ef3a9d0",
 InitializationCell->True],
Cell[7514, 212, 1675, 39, 162, "Input",ExpressionUUID->"d59ff8d2-e28f-4363-bf8d-f0f6c037f2e9",
 InitializationCell->True],
Cell[9192, 253, 1714, 46, 157, "Input",ExpressionUUID->"e3e6912f-e8f8-441b-916f-74c8f3b2bc9e",
 InitializationCell->True],
Cell[10909, 301, 5247, 108, 385, "Input",ExpressionUUID->"0f51aa46-ff08-45c8-8ef1-55891d4ef176",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[16193, 414, 169, 3, 67, "Subsection",ExpressionUUID->"0468b111-bee8-418d-8d70-33d8ad37030c"],
Cell[16365, 419, 2343, 62, 214, "Input",ExpressionUUID->"01bfc641-d7e0-49e3-9f0a-5a3411be0df4",
 InitializationCell->True],
Cell[18711, 483, 9128, 220, 1336, "Input",ExpressionUUID->"187f4de9-9fc7-4c5d-8a85-b44fa05a6d6e",
 InitializationCell->True],
Cell[27842, 705, 17718, 452, 3206, "Input",ExpressionUUID->"75352654-aa90-45f5-84f6-66db3412abc8",
 InitializationCell->True],
Cell[45563, 1159, 6941, 175, 1306, "Input",ExpressionUUID->"2c848b7c-04df-4f35-bb14-d8756409e961",
 InitializationCell->True],
Cell[52507, 1336, 18600, 479, 3375, "Input",ExpressionUUID->"4e838bcf-9e61-4b4e-9088-f50ddb93aa08",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[71156, 1821, 152, 3, 84, "Section",ExpressionUUID->"b64dc03c-bcc8-4baf-9941-e8f9b264e84a"],
Cell[CellGroupData[{
Cell[71333, 1828, 326, 9, 37, "Input",ExpressionUUID->"92d05b48-f83e-4cf5-b1ab-7442686cc65b"],
Cell[71662, 1839, 45138, 1324, 1111, "Output",ExpressionUUID->"3e4e9835-2e16-4ff8-9de2-af9913835b0d"]
}, Closed]],
Cell[CellGroupData[{
Cell[116837, 3168, 224, 5, 31, "Input",ExpressionUUID->"db827858-3d46-4740-9deb-8591864db394"],
Cell[117064, 3175, 10515, 311, 326, "Output",ExpressionUUID->"f02f508e-0227-48ad-9023-84e843968394"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127616, 3491, 354, 8, 64, "Input",ExpressionUUID->"7c97e374-ef12-4d7a-811a-8fc10495b500"],
Cell[127973, 3501, 1424, 43, 69, "Output",ExpressionUUID->"44757a10-636a-4af3-802d-44bffa70224d"],
Cell[129400, 3546, 486, 12, 42, "Output",ExpressionUUID->"28d61317-a4b3-4a0a-8074-968a8b46de1f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129923, 3563, 1886, 55, 90, "Input",ExpressionUUID->"002a83f2-1896-47ad-982e-4f1f4b9c0ef2"],
Cell[131812, 3620, 10515, 311, 326, "Output",ExpressionUUID->"e803d768-8bf7-4587-8d99-8217b0dfdea4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142364, 3936, 737, 19, 38, "Input",ExpressionUUID->"f3537f64-b239-4b2d-b495-8829c188bb5d"],
Cell[143104, 3957, 7794, 208, 178, "Output",ExpressionUUID->"926d4fbd-5b6f-4dcd-9226-f71b6e1a9ca7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150935, 4170, 353, 7, 37, "Input",ExpressionUUID->"8bc16bf4-5cf4-4958-a01b-23a832c7766e"],
Cell[151291, 4179, 814, 25, 42, "Output",ExpressionUUID->"93d6aa5b-71b4-4482-b931-3af9a14ec286"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Old Mathematica Notebooks/ProductIntersectionNumbers.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    127459,       3494]
NotebookOptionsPosition[    124835,       3434]
NotebookOutlinePosition[    125324,       3452]
CellTagsIndexPosition[    125281,       3449]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Code", "Section",
 CellChangeTimes->{{3.845422215985724*^9, 
  3.8454222164116983`*^9}},ExpressionUUID->"c9b23851-9724-4717-a9da-\
9b4dab5bb2de"],

Cell[CellGroupData[{

Cell["General Code", "Subsection",
 CellChangeTimes->{{3.8453812094642572`*^9, 
  3.8453812110894127`*^9}},ExpressionUUID->"c3689330-1137-42c8-af42-\
14fcd69ead6c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"chernRoots", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", "L"}], ",", 
     RowBox[{"3", "L"}], ",", "0"}], "}"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.847986368746357*^9, 3.8479863702936783`*^9}},
 CellLabel->
  "In[820]:=",ExpressionUUID->"736f27ff-f3de-43b3-aec7-a1b14407edb8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"atophi", "[", 
   RowBox[{"algRank", ":", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"_", "?", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", "#"}], 
            "]"}], "&"}], ")"}]}], ",", "_Integer"}], "}"}], ".."}], ")"}]}], 
   "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"r", "=", 
      RowBox[{"Total", "@", 
       RowBox[{
        RowBox[{"{", "algRank", "}"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
    RowBox[{"Prepend", "[", 
     RowBox[{
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            SubscriptBox["a", "i"], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "r"}], "}"}]}], "]"}], "->", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"#", ",", 
              RowBox[{"e", "[", "i", "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "r"}], "}"}]}], "]"}]}], "&"}], "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           SubscriptBox["\[Phi]", "i"], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "r"}], "}"}]}], "]"}], ".", 
         RowBox[{"divisor", "[", "algRank", "]"}]}], "]"}], "]"}], ",", 
      RowBox[{
       SubscriptBox["a", "0"], "->", 
       SubscriptBox["\[Phi]", "0"]}]}], "]"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.845468576823543*^9, 3.845468576873849*^9}, 
   3.8454712506441717`*^9, {3.852313208858323*^9, 3.852313214515826*^9}, {
   3.852313265946952*^9, 3.852313274386025*^9}, {3.852314964610098*^9, 
   3.852314994092702*^9}, {3.852315062011079*^9, 3.85231507707757*^9}, 
   3.852315212708778*^9},
 CellLabel->
  "In[821]:=",ExpressionUUID->"55111eb1-2baa-4aa7-9ff1-9ed9328cdad9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"p0", "[", "f_", "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"c", "=", 
         RowBox[{"chernRoots", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
       FractionBox[
        RowBox[{"(", 
         RowBox[{"f", "/.", 
          RowBox[{
           RowBox[{"e", "[", "0", "]"}], "\[Rule]", 
           RowBox[{"-", "c"}]}]}], ")"}], 
        RowBox[{"Apply", "[", 
         RowBox[{"Times", ",", 
          RowBox[{"c", "-", 
           RowBox[{"Drop", "[", 
            RowBox[{"chernRoots", ",", 
             RowBox[{"{", "i", "}"}]}], "]"}]}]}], "]"}]]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "chernRoots", "]"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"g_List", ",", "f_"}], "]"}], "/;", 
   RowBox[{"i", ">=", "0"}]}], ":=", 
  RowBox[{"Sum", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"gb", "=", 
         RowBox[{"g", "[", 
          RowBox[{"[", "b", "]"}], "]"}]}], ",", 
        RowBox[{"gdb", "=", 
         RowBox[{"Drop", "[", 
          RowBox[{"g", ",", 
           RowBox[{"{", "b", "}"}]}], "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"f", "/.", 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Rule]", "gb"}]}], ")"}], " ", 
       RowBox[{"Apply", "[", 
        RowBox[{"Times", ",", 
         FractionBox["gdb", 
          RowBox[{"gdb", "-", "gb"}]]}], "]"}]}]}], "\[IndentingNewLine]", 
     "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"b", ",", 
      RowBox[{"Length", "[", "g", "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"p", "[", 
     RowBox[{"algRank", ":", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"_", "?", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"MemberQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", 
               "#"}], "]"}], "&"}], ")"}]}], ",", "_Integer"}], "}"}], ".."}],
        ")"}]}], "]"}], "[", "0", "]"}], "[", "f_", "]"}], ":=", 
  RowBox[{"p0", "[", "f", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"algRank", ":", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"_", "?", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", 
                "#"}], "]"}], "&"}], ")"}]}], ",", "_Integer"}], "}"}], 
         ".."}], ")"}]}], "]"}], "[", "i_Integer", "]"}], "[", "f_", "]"}], "/;", 
   RowBox[{"i", ">=", "0"}]}], ":=", 
  RowBox[{"p", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"gen", "[", "algRank", "]"}], "[", 
     RowBox[{"[", "i", "]"}], "]"}], ",", "f"}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.845381111881667*^9, 3.845381131761129*^9}, {
   3.845381243447579*^9, 3.845381247526249*^9}, {3.845381690579397*^9, 
   3.845381718012987*^9}, 3.845385122746395*^9, {3.847986372980555*^9, 
   3.8479863748246307`*^9}, {3.852315262786129*^9, 3.85231526569917*^9}, {
   3.852315311070879*^9, 3.85231531127286*^9}, {3.852315344528694*^9, 
   3.852315354411189*^9}, {3.852315504731518*^9, 3.852315513547599*^9}, {
   3.8523156071247997`*^9, 3.852315704934477*^9}, {3.852315770641848*^9, 
   3.852315787430007*^9}},
 CellLabel->
  "In[822]:=",ExpressionUUID->"6f2c3007-9c9f-4b5d-85ba-94b47ef3a9d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"push", "[", 
   RowBox[{"algRank", ":", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"_", "?", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", "#"}], 
            "]"}], "&"}], ")"}]}], ",", "_Integer"}], "}"}], ".."}], ")"}]}], 
   "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"gens", "=", 
      RowBox[{"gen", "[", "algRank", "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Prepend", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"p", "[", 
         RowBox[{
          RowBox[{"gens", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{
           SubscriptBox["f", "i"], "[", 
           RowBox[{"e", "[", "i", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "gens", "]"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"p0", "[", 
       RowBox[{
        SubscriptBox["f", "0"], "[", 
        RowBox[{"e", "[", "0", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
     "]"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8453812369078903`*^9, 3.845381264025231*^9}, {
   3.8453817297658243`*^9, 3.8453817412799397`*^9}, 3.84538513182526*^9, 
   3.845386252336664*^9, {3.852315377536293*^9, 3.8523153869485703`*^9}, {
   3.852315714674513*^9, 3.852315725924168*^9}, {3.852315806773052*^9, 
   3.852315869477003*^9}, {3.852316962903449*^9, 3.8523169631243887`*^9}},
 CellLabel->
  "In[860]:=",ExpressionUUID->"d59ff8d2-e28f-4363-bf8d-f0f6c037f2e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"func", "[", 
    RowBox[{"algRank", ":", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"_", "?", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", "#"}],
              "]"}], "&"}], ")"}]}], ",", "_Integer"}], "}"}], ".."}], 
      ")"}]}], "]"}], "[", "x_", "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"r", "=", 
      RowBox[{"Total", "@", 
       RowBox[{
        RowBox[{"{", "algRank", "}"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"sec", "[", "algRank", "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "0"], 
         FractionBox[
          RowBox[{"e", "[", "0", "]"}], "3"]}], "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["a", "i"], 
           RowBox[{"e", "[", "i", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "r"}], "}"}]}], "]"}]}], "]"}]}], "/.", 
     RowBox[{
      RowBox[{"e", "[", "r", "]"}], "\[Rule]", "x"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8453842071273537`*^9, 3.8453842092181177`*^9}, {
   3.845384355103962*^9, 3.845384357649332*^9}, 3.8453851324584217`*^9, {
   3.845386000835966*^9, 3.845386000876679*^9}, 3.8523158927314253`*^9, {
   3.852316018099452*^9, 3.852316049509799*^9}},
 CellLabel->
  "In[827]:=",ExpressionUUID->"e3e6912f-e8f8-441b-916f-74c8f3b2bc9e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"resFun", "[", 
   RowBox[{
    RowBox[{"algRank", ":", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"_", "?", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", "#"}],
              "]"}], "&"}], ")"}]}], ",", "_Integer"}], "}"}], ".."}], 
      ")"}]}], ",", 
    RowBox[{"fun_Symbol", ":", "Apart"}]}], "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"r", "=", 
       RowBox[{"Total", "@", 
        RowBox[{
         RowBox[{"{", "algRank", "}"}], "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "2"}], "]"}], "]"}]}]}], ",", 
      RowBox[{"psh", "=", 
       RowBox[{"push", "[", "algRank", "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Fold", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Limit", "[", 
        RowBox[{
         RowBox[{"#2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          SubscriptBox["f", 
           RowBox[{"#2", "[", 
            RowBox[{"[", "2", "]"}], "]"}]], "->", 
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", "x", "}"}], ",", 
            RowBox[{"fun", "[", 
             RowBox[{"#1", "/.", 
              RowBox[{
               RowBox[{"e", "[", 
                RowBox[{"#2", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "]"}], "->", "x"}]}], 
             "]"}]}], "]"}]}]}], "]"}], "&"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Last", "[", "psh", "]"}], "/.", 
       RowBox[{
        SubscriptBox["f", "r"], "\[Rule]", 
        RowBox[{"func", "[", "algRank", "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Reverse", "[", 
       RowBox[{"MapIndexed", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"#1", ",", 
            RowBox[{
             RowBox[{"First", "[", "#2", "]"}], "-", "1"}]}], "}"}], "&"}], 
         ",", 
         RowBox[{"Most", "[", "psh", "]"}]}], "]"}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"res", "[", 
    RowBox[{"algRank", ":", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"_", "?", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", "#"}],
              "]"}], "&"}], ")"}]}], ",", "_Integer"}], "}"}], ".."}], 
      ")"}]}], "]"}], ":=", 
   RowBox[{"Quiet", "[", 
    RowBox[{"Check", "[", 
     RowBox[{
      RowBox[{"resFun", "[", "algRank", "]"}], ",", 
      RowBox[{"resFun", "[", 
       RowBox[{"algRank", ",", "Cancel"}], "]"}]}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "resABTest", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"funA", "->", "Apart"}], ",", 
     RowBox[{"funB", "->", "Identity"}], ",", 
     RowBox[{"verbosity", "->", "0"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resABTest", "[", 
   RowBox[{
    RowBox[{"algRank", ":", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"_", "?", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", "#"}],
              "]"}], "&"}], ")"}]}], ",", "_Integer"}], "}"}], ".."}], 
      ")"}]}], ",", 
    RowBox[{"opts", ":", 
     RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"CompoundExpression", "[", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<Time to finish: \>\"", ",", "#1", ",", "\"\< seconds\>\""}], 
       "]"}], ",", "#2"}], "]"}], "&"}], "@@", "\[IndentingNewLine]", 
   RowBox[{"AbsoluteTiming", "[", "\[IndentingNewLine]", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"r", "=", 
         RowBox[{"Total", "@", 
          RowBox[{
           RowBox[{"{", "algRank", "}"}], "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "2"}], "]"}], "]"}]}]}], ",", 
        RowBox[{"psh", "=", 
         RowBox[{"push", "[", "algRank", "]"}]}], ",", 
        RowBox[{"startTime", "=", 
         RowBox[{"AbsoluteTime", "[", "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Fold", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"CompoundExpression", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"OptionValue", "[", 
               RowBox[{"resABTest", ",", 
                RowBox[{"{", "opts", "}"}], ",", "verbosity"}], "]"}], ">=", 
              "1"}], ",", 
             RowBox[{"Print", "[", 
              RowBox[{"\"\<Starting index \>\"", ",", 
               RowBox[{"#2", "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", "\"\< after \>\"", ",", 
               RowBox[{
                RowBox[{"AbsoluteTime", "[", "]"}], "-", "startTime"}], ",", 
               "\"\< seconds\>\""}], "]"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"OptionValue", "[", 
               RowBox[{"resABTest", ",", 
                RowBox[{"{", "opts", "}"}], ",", "verbosity"}], "]"}], ">=", 
              "2"}], ",", 
             RowBox[{
              RowBox[{"Print", "[", "\"\<Next inputs:\>\"", "]"}], ";", 
              RowBox[{"Print", "[", 
               RowBox[{"\"\<Input 1: \>\"", ",", "#1"}], "]"}], ";", 
              RowBox[{"Print", "[", 
               RowBox[{"\"\<Input 2: \>\"", ",", "#2"}], "]"}]}]}], "]"}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"OptionValue", "[", 
             RowBox[{"resABTest", ",", 
              RowBox[{"{", "opts", "}"}], ",", "funB"}], "]"}], "[", 
            RowBox[{"Limit", "[", 
             RowBox[{
              RowBox[{"#2", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               SubscriptBox["f", 
                RowBox[{"#2", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]], "->", 
               RowBox[{"Function", "[", 
                RowBox[{
                 RowBox[{"{", "x", "}"}], ",", 
                 RowBox[{
                  RowBox[{"OptionValue", "[", 
                   RowBox[{"resABTest", ",", 
                    RowBox[{"{", "opts", "}"}], ",", "funA"}], "]"}], "[", 
                  RowBox[{"#1", "/.", 
                   RowBox[{
                    RowBox[{"e", "[", 
                    RowBox[{"#2", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "->", "x"}]}], 
                  "]"}]}], "]"}]}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
          "]"}], "&"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Last", "[", "psh", "]"}], "/.", 
         RowBox[{
          SubscriptBox["f", "r"], "\[Rule]", 
          RowBox[{"func", "[", "algRank", "]"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Reverse", "[", 
         RowBox[{"MapIndexed", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"#1", ",", 
              RowBox[{
               RowBox[{"First", "[", "#2", "]"}], "-", "1"}]}], "}"}], "&"}], 
           ",", 
           RowBox[{"Most", "[", "psh", "]"}]}], "]"}], "]"}]}], 
       "\[IndentingNewLine]", "]"}]}], "]"}], "\[IndentingNewLine]", 
    "]"}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.845379523397038*^9, 3.845379553141754*^9}, {
   3.845380036742581*^9, 3.8453800513320208`*^9}, {3.8453803557028103`*^9, 
   3.84538035670427*^9}, {3.845381144431899*^9, 3.845381148251786*^9}, 
   3.845381225799502*^9, {3.845381428678693*^9, 3.8453814306866617`*^9}, {
   3.845381527104768*^9, 3.845381546941457*^9}, {3.8453817891394863`*^9, 
   3.8453818159201727`*^9}, {3.845385138307743*^9, 3.8453851689368753`*^9}, {
   3.845392482185277*^9, 3.8453925039559097`*^9}, {3.845392614159289*^9, 
   3.845392614862896*^9}, {3.84541839101156*^9, 3.845418393685622*^9}, {
   3.8454184702285633`*^9, 3.8454184930757313`*^9}, {3.845418784391005*^9, 
   3.845418798945032*^9}, 3.845419182064213*^9, {3.845419242848377*^9, 
   3.845419253775025*^9}, {3.8454195120259533`*^9, 3.8454195709206457`*^9}, {
   3.845419946355822*^9, 3.845419949646734*^9}, {3.845420210519638*^9, 
   3.845420235817474*^9}, {3.8454203535688133`*^9, 3.84542037705163*^9}, 
   3.845420658326288*^9, {3.845420923849451*^9, 3.845420949362075*^9}, {
   3.8454210553859*^9, 3.845421058079661*^9}, {3.845421117055526*^9, 
   3.845421142510956*^9}, {3.845421219861937*^9, 3.845421230884962*^9}, {
   3.845421738839991*^9, 3.845421749454722*^9}, {3.845469759318368*^9, 
   3.8454697703478193`*^9}, {3.845470249383613*^9, 3.8454703560819817`*^9}, {
   3.845481423812162*^9, 3.845481427221869*^9}, {3.845481478329752*^9, 
   3.845481530144376*^9}, {3.84548173277269*^9, 3.845481735777873*^9}, {
   3.8454817873680267`*^9, 3.845481894623171*^9}, {3.8455585902564297`*^9, 
   3.8455586697995234`*^9}, {3.845558702154986*^9, 3.845558722678767*^9}, {
   3.845558800223577*^9, 3.8455588597388783`*^9}, {3.8455598300195417`*^9, 
   3.845559857640643*^9}, {3.8455599869297647`*^9, 3.845559999057323*^9}, {
   3.845560070610449*^9, 3.845560074994113*^9}, {3.845560211103286*^9, 
   3.845560219243577*^9}, {3.8455602523170233`*^9, 3.845560284113535*^9}, {
   3.845560362036921*^9, 3.845560386775782*^9}, {3.8455611787068777`*^9, 
   3.845561221614691*^9}, {3.8455612526026897`*^9, 3.845561267213036*^9}, {
   3.8455613107281027`*^9, 3.845561318617033*^9}, 3.8455623753546867`*^9, {
   3.847986573508128*^9, 3.847986592044158*^9}, {3.852316117897784*^9, 
   3.852316176575341*^9}, {3.852316219473837*^9, 3.852316236363038*^9}, {
   3.8523162680051622`*^9, 3.852316324962021*^9}, {3.852316419040595*^9, 
   3.8523164341816683`*^9}},
 CellLabel->
  "In[828]:=",ExpressionUUID->"0f51aa46-ff08-45c8-8ef1-55891d4ef176"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Algebra-Specific Code", "Subsection",
 CellChangeTimes->{{3.845381213683902*^9, 
  3.845381216601894*^9}},ExpressionUUID->"0468b111-bee8-418d-8d70-\
33d8ad37030c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gen", "[", 
   RowBox[{"algRank", ":", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"_", "?", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", "#"}], 
            "]"}], "&"}], ")"}]}], ",", "_Integer"}], "}"}], ".."}], ")"}]}], 
   "]"}], ":=", 
  RowBox[{"Last", "@", 
   RowBox[{"Fold", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"genMake", "[", 
       RowBox[{
        RowBox[{"Sequence", "@@", "#2"}], ",", 
        RowBox[{"Sequence", "@@", "#1"}]}], "]"}], "&"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "+", 
          RowBox[{"2", "L"}]}], ",", 
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "+", 
          RowBox[{"3", "L"}]}], ",", 
         RowBox[{"e", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", "algRank", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sec", "[", 
   RowBox[{"algRank", ":", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"_", "?", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", "#"}], 
            "]"}], "&"}], ")"}]}], ",", "_Integer"}], "}"}], ".."}], ")"}]}], 
   "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Fold", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"secMake", "[", 
      RowBox[{
       RowBox[{"Sequence", "@@", "#2"}], ",", "#1"}], "]"}], "&"}], ",", 
    RowBox[{
     RowBox[{"3", " ", 
      RowBox[{"e", "[", "0", "]"}]}], " ", "+", " ", 
     RowBox[{"6", "L"}]}], ",", 
    RowBox[{"{", "algRank", "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"divisor", "[", 
   RowBox[{"algRank", ":", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"_", "?", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", "#"}], 
            "]"}], "&"}], ")"}]}], ",", "_Integer"}], "}"}], ".."}], ")"}]}], 
   "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Fold", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"divisorMake", "[", 
      RowBox[{
       RowBox[{"Sequence", "@@", "#2"}], ",", "#1"}], "]"}], "&"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "algRank", "}"}]}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.852301163102331*^9, 3.852301277823121*^9}, {
   3.852312131771442*^9, 3.8523121324564962`*^9}, 3.8523122294196177`*^9, {
   3.852312281613544*^9, 3.852312333319368*^9}, {3.852312375739396*^9, 
   3.852312427978607*^9}, {3.8523125459521227`*^9, 3.852312547486332*^9}, {
   3.852312669157052*^9, 3.8523126697604837`*^9}, {3.852312855154716*^9, 
   3.852312928624063*^9}, {3.852312959377861*^9, 3.8523129737588577`*^9}, {
   3.85231310018701*^9, 3.852313139628428*^9}},
 CellLabel->
  "In[832]:=",ExpressionUUID->"01bfc641-d7e0-49e3-9f0a-5a3411be0df4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"genMake", "[", 
     RowBox[{"a", ",", "r_Integer", ",", 
      RowBox[{"factor", ":", 
       RowBox[{"(", 
        RowBox[{"_Integer", "?", "Positive"}], ")"}], ":", "1"}], ",", 
      RowBox[{"xyzInit_List", ":", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "+", 
          RowBox[{"2", "L"}]}], ",", 
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "+", 
          RowBox[{"3", "L"}]}], ",", 
         RowBox[{"e", "[", "0", "]"}]}], "}"}]}], ",", 
      RowBox[{"excepsInit_List", ":", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"gensInit_List", ":", 
       RowBox[{"{", "}"}]}]}], "]"}], "/;", 
    RowBox[{"r", ">=", "1"}]}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"xyz", "=", "xyzInit"}], ",", 
       RowBox[{"exceps", "=", "excepsInit"}], ",", 
       RowBox[{"gens", "=", "gensInit"}], ",", 
       RowBox[{"index", "=", 
        RowBox[{
         RowBox[{"Length", "[", "gensInit", "]"}], "+", "1"}]}]}], "}"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"gens", ",", "\[IndentingNewLine]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"xyz", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"xyz", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"s", "[", "factor", "]"}]}], "\[IndentingNewLine]", "}"}]}],
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"xyz", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"xyz", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"exceps", ",", 
        RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"index", "+=", "1"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"gens", ",", "\[IndentingNewLine]", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"xyz", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"i", ",", "2"}], "]"}], "+", "1"}], "]"}], "]"}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{"exceps", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
            "}"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"xyz", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"i", ",", "2"}], "]"}], "+", "1"}], "]"}], "]"}], "-=", 
          
          RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"exceps", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], "-=", 
          RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"exceps", ",", 
           RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"index", "+=", "1"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"r", "-", "1"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"factor", "+", "1"}], ",", "xyz", ",", "exceps", ",", 
        "gens"}], "}"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"secMake", "[", 
     RowBox[{"a", ",", "r_Integer", ",", 
      RowBox[{"secInit_", ":", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"e", "[", "0", "]"}]}], " ", "+", " ", 
        RowBox[{"6", "L"}]}]}]}], "]"}], "/;", 
    RowBox[{"r", ">=", "1"}]}], ":=", "\[IndentingNewLine]", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"index", "=", 
       RowBox[{
        RowBox[{"Max", "[", 
         RowBox[{"First", "/@", 
          RowBox[{"Cases", "[", 
           RowBox[{
            RowBox[{"Variables", "[", "secInit", "]"}], ",", 
            RowBox[{"e", "[", "_", "]"}]}], "]"}]}], "]"}], "+", "1"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"secInit", "-", 
      RowBox[{"e", "[", "index", "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"e", "[", 
         RowBox[{"index", "+", "i", "-", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "r"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"divisorMake", "[", 
    RowBox[{"a", ",", "r_Integer", ",", 
     RowBox[{"divisorsInit_List", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], "/;", 
   RowBox[{"r", ">=", "1"}]}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"index", "=", 
       RowBox[{
        RowBox[{"Length", "[", "divisorsInit", "]"}], "+", "1"}]}], ",", 
      RowBox[{"m", "=", 
       RowBox[{"Ceiling", "[", 
        FractionBox[
         RowBox[{"r", "+", "1"}], "2"], "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Join", "[", "\[IndentingNewLine]", 
     RowBox[{"divisorsInit", ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"index", "+", 
           RowBox[{"2", "i"}], "-", "2"}], "]"}], "-", 
         RowBox[{"e", "[", 
          RowBox[{"index", "+", 
           RowBox[{"2", "i"}], "-", "1"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"m", "-", "1"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"e", "[", 
        RowBox[{"index", "+", "r", "-", "1"}], "]"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"index", "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"r", "-", "i", "+", "1"}], ")"}]}], "-", "1"}], "]"}], 
         "-", 
         RowBox[{"e", "[", 
          RowBox[{"index", "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"r", "-", "i", "+", "1"}], ")"}]}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"m", "+", "1"}], ",", "r"}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"aToPhi", "[", "a", "]"}], "[", 
      RowBox[{"r_Integer", ",", 
       RowBox[{"var_", ":", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Alpha]", "#"], "&"}], ")"}]}]}], "]"}], "/;", 
     RowBox[{"r", ">=", "1"}]}], ":=", 
    RowBox[{"Prepend", "[", 
     RowBox[{
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", "=", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"i", "+", "1"}]], 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["\[Phi]", 
                 RowBox[{"Ceiling", "[", 
                  FractionBox["i", "2"], "]"}]], "-", 
                SubscriptBox["\[Phi]", 
                 RowBox[{"r", "+", "1", "-", 
                  RowBox[{"Floor", "[", 
                   FractionBox["i", "2"], "]"}]}]]}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "r"}], "}"}]}], "]"}], "/.", 
           RowBox[{
            SubscriptBox["\[Phi]", 
             RowBox[{"r", "+", "1"}]], "\[Rule]", "0"}]}]}], "}"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"var", "[", "j", "]"}], "\[Rule]", 
           RowBox[{"t", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "r"}], "}"}]}], "]"}]}], "]"}], ",", 
      RowBox[{
       RowBox[{"var", "[", "0", "]"}], "->", 
       SubscriptBox["\[Phi]", "0"]}]}], "]"}]}], "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.845380059139209*^9, 3.8453800617414007`*^9}, {
   3.845380386980555*^9, 3.845380401588471*^9}, 3.845380477146406*^9, {
   3.8453812280112267`*^9, 3.84538123102763*^9}, {3.8453812725619707`*^9, 
   3.845381283290968*^9}, {3.845381489584807*^9, 3.8453815156462593`*^9}, {
   3.845417240652334*^9, 3.845417243477298*^9}, {3.845467827554936*^9, 
   3.845467831887888*^9}, {3.8454681261641006`*^9, 3.8454681263793507`*^9}, 
   3.845468570179182*^9, {3.845468748233233*^9, 3.845468763162908*^9}, {
   3.845479938451688*^9, 3.845479942131546*^9}, 3.845482105536811*^9, 
   3.845484118367733*^9, {3.845557148561762*^9, 3.8455571676226*^9}, 
   3.8479863863667316`*^9, {3.8523012964282703`*^9, 3.8523013075312567`*^9}, {
   3.852301405487009*^9, 3.852301550254981*^9}, {3.85230158898909*^9, 
   3.852301708855303*^9}, {3.852301768986582*^9, 3.852301793573148*^9}, {
   3.852301856850589*^9, 3.852301973902357*^9}, {3.852302064770521*^9, 
   3.852302182464881*^9}, {3.852302386887928*^9, 3.852302455246668*^9}, 
   3.852302494140607*^9, {3.85230264497509*^9, 3.852302773265275*^9}, {
   3.8523028233056793`*^9, 3.852302864269457*^9}, {3.852303019362764*^9, 
   3.8523030234685783`*^9}, {3.852303532294753*^9, 3.852303671128566*^9}, {
   3.852303739326508*^9, 3.8523037878277273`*^9}, {3.852303884575597*^9, 
   3.8523038937406597`*^9}, {3.852303967155019*^9, 3.852304033193763*^9}, {
   3.852304129271038*^9, 3.852304130644948*^9}, {3.852304465041004*^9, 
   3.852304508620892*^9}, {3.852304621845642*^9, 3.85230463672324*^9}, {
   3.8523058666962557`*^9, 3.852305900173029*^9}, {3.8523073587525682`*^9, 
   3.852307362680079*^9}, {3.852307470590519*^9, 3.852307473667296*^9}, 
   3.852308426200459*^9, {3.8523099434095592`*^9, 3.8523099467786922`*^9}, {
   3.85231008905855*^9, 3.8523100907422953`*^9}, 3.852310463551941*^9, {
   3.8523123504597807`*^9, 3.852312352438452*^9}, {3.8523126426519537`*^9, 
   3.852312665300845*^9}},
 CellLabel->
  "In[835]:=",ExpressionUUID->"187f4de9-9fc7-4c5d-8a85-b44fa05a6d6e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"genMake", "[", 
   RowBox[{"b", ",", "3", ",", 
    RowBox[{"factor", ":", 
     RowBox[{"(", 
      RowBox[{"_Integer", "?", "Positive"}], ")"}], ":", "1"}], ",", 
    RowBox[{"xyzInit_List", ":", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], "+", 
        RowBox[{"2", "L"}]}], ",", 
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], "+", 
        RowBox[{"3", "L"}]}], ",", 
       RowBox[{"e", "[", "0", "]"}]}], "}"}]}], ",", 
    RowBox[{"excepsInit_List", ":", 
     RowBox[{"{", "}"}]}], ",", 
    RowBox[{"gensInit_List", ":", 
     RowBox[{"{", "}"}]}]}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xyz", "=", "xyzInit"}], ",", 
      RowBox[{"exceps", "=", "excepsInit"}], ",", 
      RowBox[{"gens", "=", "gensInit"}], ",", 
      RowBox[{"index", "=", 
       RowBox[{
        RowBox[{"Length", "[", "gensInit", "]"}], "+", "1"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"gens", ",", "\[IndentingNewLine]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"xyz", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"xyz", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"s", "[", "factor", "]"}]}], "\[IndentingNewLine]", "}"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"xyz", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "-=", 
      RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"xyz", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "-=", 
      RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"exceps", ",", 
       RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"index", "+=", "1"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"gens", ",", "\[IndentingNewLine]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"xyz", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"exceps", "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", "}"}]}],
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"xyz", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "-=", 
      RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"exceps", "[", 
       RowBox[{"[", 
        RowBox[{"-", "1"}], "]"}], "]"}], "-=", 
      RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"exceps", ",", 
       RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"index", "+=", "1"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"gens", ",", "\[IndentingNewLine]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"xyz", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"exceps", "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", "}"}]}],
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"xyz", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "-=", 
      RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"exceps", "[", 
       RowBox[{"[", 
        RowBox[{"-", "1"}], "]"}], "]"}], "-=", 
      RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"exceps", ",", 
       RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"xyz", ",", "exceps", ",", "gens"}], "}"}]}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"genMake", "[", 
     RowBox[{"b", ",", "r_Integer", ",", 
      RowBox[{"factor", ":", 
       RowBox[{"(", 
        RowBox[{"_Integer", "?", "Positive"}], ")"}], ":", "1"}], ",", 
      RowBox[{"xyzInit_List", ":", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "+", 
          RowBox[{"2", "L"}]}], ",", 
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "+", 
          RowBox[{"3", "L"}]}], ",", 
         RowBox[{"e", "[", "0", "]"}]}], "}"}]}], ",", 
      RowBox[{"excepsInit_List", ":", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"gensInit_List", ":", 
       RowBox[{"{", "}"}]}]}], "]"}], "/;", 
    RowBox[{"r", ">", "3"}]}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"xyz", "=", "xyzInit"}], ",", 
       RowBox[{"exceps", "=", "excepsInit"}], ",", 
       RowBox[{"gens", "=", "gensInit"}], ",", 
       RowBox[{"index", "=", 
        RowBox[{
         RowBox[{"Length", "[", "gensInit", "]"}], "+", "1"}]}]}], "}"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"gens", ",", "\[IndentingNewLine]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"xyz", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"xyz", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"s", "[", "factor", "]"}]}], "\[IndentingNewLine]", "}"}]}],
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"xyz", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"xyz", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"exceps", ",", 
        RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"index", "+=", "1"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"gens", ",", "\[IndentingNewLine]", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"xyz", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"i", ",", "2"}], "]"}], "+", "1"}], "]"}], "]"}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{"exceps", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
            "}"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"xyz", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"i", ",", "2"}], "]"}], "+", "1"}], "]"}], "]"}], "-=", 
          
          RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"exceps", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], "-=", 
          RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"exceps", ",", 
           RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"index", "+=", "1"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"r", "-", "2"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"gens", ",", "\[IndentingNewLine]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"exceps", "[", 
           RowBox[{"[", 
            RowBox[{"-", "2"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"exceps", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
         "}"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"exceps", "[", 
        RowBox[{"[", 
         RowBox[{"-", "2"}], "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"exceps", "[", 
        RowBox[{"[", 
         RowBox[{"-", "1"}], "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"exceps", ",", 
        RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", "\[IndentingNewLine]",
       "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"xyz", ",", "exceps", ",", "gens"}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"secMake", "[", 
     RowBox[{"b", ",", "r_Integer", ",", 
      RowBox[{"secInit_", ":", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"e", "[", "0", "]"}]}], " ", "+", " ", 
        RowBox[{"6", "L"}]}]}]}], "]"}], "/;", 
    RowBox[{"r", ">=", "3"}]}], ":=", "\[IndentingNewLine]", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"index", "=", 
       RowBox[{
        RowBox[{"Max", "[", 
         RowBox[{"First", "/@", 
          RowBox[{"Cases", "[", 
           RowBox[{
            RowBox[{"Variables", "[", "secInit", "]"}], ",", 
            RowBox[{"e", "[", "_", "]"}]}], "]"}]}], "]"}], "+", "1"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"secInit", "-", 
      RowBox[{"e", "[", "index", "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"e", "[", 
         RowBox[{"index", "+", "i", "-", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "r"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"divisorMake", "[", 
    RowBox[{"b", ",", "3", ",", 
     RowBox[{"divisorsInit_List", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"index", "=", 
       RowBox[{
        RowBox[{"Length", "[", "divisorsInit", "]"}], "+", "1"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"Join", "[", "\[IndentingNewLine]", 
      RowBox[{"divisorsInit", ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "2"}], "]"}], ",", 
         RowBox[{
          RowBox[{"e", "[", "index", "]"}], "-", 
          RowBox[{"e", "[", 
           RowBox[{"index", "+", "1"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"e", "[", 
            RowBox[{"index", "+", "1"}], "]"}]}], "-", 
          RowBox[{"e", "[", "index", "]"}], "-", 
          RowBox[{"e", "[", 
           RowBox[{"index", "+", "2"}], "]"}]}]}], "}"}]}], 
      "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"divisorMake", "[", 
    RowBox[{"b", ",", "4", ",", 
     RowBox[{"divisorsInit_List", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"index", "=", 
       RowBox[{
        RowBox[{"Length", "[", "divisorsInit", "]"}], "+", "1"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"Join", "[", "\[IndentingNewLine]", 
      RowBox[{"divisorsInit", ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"e", "[", "index", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"e", "[", 
            RowBox[{"index", "+", "1"}], "]"}]}], "-", 
          RowBox[{"e", "[", 
           RowBox[{"index", "+", "2"}], "]"}], "-", 
          RowBox[{"e", "[", 
           RowBox[{"index", "+", "3"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"e", "[", "index", "]"}], "-", 
          RowBox[{"e", "[", 
           RowBox[{"index", "+", "1"}], "]"}]}], ",", 
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "3"}], "]"}], ",", 
         RowBox[{
          RowBox[{"e", "[", 
           RowBox[{"index", "+", "2"}], "]"}], "-", 
          RowBox[{"e", "[", 
           RowBox[{"index", "+", "3"}], "]"}]}]}], "}"}]}], 
      "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"divisorMake", "[", 
    RowBox[{"b", ",", "r_Integer", ",", 
     RowBox[{"divisorsInit_List", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], "/;", 
   RowBox[{"r", ">", "4"}]}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"index", "=", 
      RowBox[{
       RowBox[{"Length", "[", "divisorsInit", "]"}], "+", "1"}]}], "}"}], ",",
     "\[IndentingNewLine]", 
    RowBox[{"Join", "[", "\[IndentingNewLine]", 
     RowBox[{"divisorsInit", ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"e", "[", "index", "]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "i"], 
             RowBox[{"e", "[", 
              RowBox[{"index", "+", "i", "-", "1"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "2", ",", 
              RowBox[{"r", "-", "2"}]}], "}"}]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"r", "-", "1"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"e", "[", 
             RowBox[{"index", "+", "r", "-", "2"}], "]"}], "+", 
            RowBox[{"e", "[", 
             RowBox[{"index", "+", "r", "-", "1"}], "]"}]}], ")"}]}]}], ",", 
        RowBox[{
         RowBox[{"e", "[", "index", "]"}], "-", 
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "1"}], "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "i", "-", "1"}], "]"}], "+", 
         RowBox[{"2", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"j", "-", "i"}]], 
             RowBox[{"e", "[", 
              RowBox[{"index", "+", "j", "-", "1"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"i", "+", "1"}], ",", 
              RowBox[{"r", "-", "2"}]}], "}"}]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"r", "-", "i", "-", "1"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"e", "[", 
             RowBox[{"index", "+", "r", "-", "2"}], "]"}], "+", 
            RowBox[{"e", "[", 
             RowBox[{"index", "+", "r", "-", "1"}], "]"}]}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "3", ",", 
          RowBox[{"r", "-", "2"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"e", "[", 
         RowBox[{"index", "+", "r", "-", "1"}], "]"}], ",", 
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "r", "-", "2"}], "]"}], "-", 
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "r", "-", "1"}], "]"}]}]}], "}"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.8453919968605213`*^9, 3.845392048733749*^9}, {
   3.845392087190041*^9, 3.845392113456851*^9}, {3.845392151517601*^9, 
   3.845392151828898*^9}, {3.845479934384845*^9, 3.845479936396534*^9}, 
   3.84548210796832*^9, {3.845557292756076*^9, 3.845557317629725*^9}, {
   3.845557370585012*^9, 3.8455574030315933`*^9}, 3.845557455415945*^9, {
   3.845558312370661*^9, 3.8455583126781282`*^9}, {3.845577600390689*^9, 
   3.84557760418648*^9}, {3.845591794447728*^9, 3.845591795984522*^9}, {
   3.852305925695237*^9, 3.852305949798349*^9}, {3.852306026828636*^9, 
   3.852306046799697*^9}, {3.852306088583617*^9, 3.852306166982353*^9}, {
   3.8523061999961433`*^9, 3.8523062058509808`*^9}, {3.852307299279956*^9, 
   3.852307322063181*^9}, {3.852307367865017*^9, 3.852307395446168*^9}, {
   3.8523074320105963`*^9, 3.852307435156644*^9}, {3.85230942003625*^9, 
   3.852309421843071*^9}, {3.852309455780634*^9, 3.852309504239257*^9}, {
   3.852309574988698*^9, 3.852309575041009*^9}, {3.8523096246362867`*^9, 
   3.852309669214284*^9}, {3.852309790065936*^9, 3.852309790549069*^9}, {
   3.8523098337369537`*^9, 3.852309933507008*^9}, {3.852309977025792*^9, 
   3.85231002924511*^9}, {3.852310064146747*^9, 3.852310078651649*^9}, {
   3.852310108689623*^9, 3.852310168228775*^9}, {3.852310211294153*^9, 
   3.8523103130113707`*^9}, {3.852315139784296*^9, 3.8523151759272127`*^9}},
 CellLabel->
  "In[838]:=",ExpressionUUID->"75352654-aa90-45f5-84f6-66db3412abc8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"genMake", "[", 
     RowBox[{"c", ",", "r_Integer", ",", 
      RowBox[{"factor", ":", 
       RowBox[{"(", 
        RowBox[{"_Integer", "?", "Positive"}], ")"}], ":", "1"}], ",", 
      RowBox[{"xyzInit_List", ":", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "+", 
          RowBox[{"2", "L"}]}], ",", 
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "+", 
          RowBox[{"3", "L"}]}], ",", 
         RowBox[{"e", "[", "0", "]"}]}], "}"}]}], ",", 
      RowBox[{"excepsInit_List", ":", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"gensInit_List", ":", 
       RowBox[{"{", "}"}]}]}], "]"}], "/;", 
    RowBox[{"r", ">=", "2"}]}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"xyz", "=", "xyzInit"}], ",", 
       RowBox[{"exceps", "=", "excepsInit"}], ",", 
       RowBox[{"gens", "=", "gensInit"}], ",", 
       RowBox[{"index", "=", 
        RowBox[{
         RowBox[{"Length", "[", "gensInit", "]"}], "+", "1"}]}]}], "}"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"gens", ",", "\[IndentingNewLine]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"xyz", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"xyz", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"s", "[", "factor", "]"}]}], "\[IndentingNewLine]", "}"}]}],
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"xyz", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"xyz", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"exceps", ",", 
        RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"index", "+=", "1"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"gens", ",", "\[IndentingNewLine]", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"xyz", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
             RowBox[{"xyz", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "\[IndentingNewLine]", 
             RowBox[{"exceps", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
            "}"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"xyz", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "-=", 
          RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"xyz", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "-=", 
          RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"exceps", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], "-=", 
          RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"exceps", ",", 
           RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"index", "+=", "1"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"r", "-", "1"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"xyz", ",", "exceps", ",", "gens"}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"secMake", "[", 
     RowBox[{"c", ",", "r_Integer", ",", 
      RowBox[{"secInit_", ":", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"e", "[", "0", "]"}]}], " ", "+", " ", 
        RowBox[{"6", "L"}]}]}]}], "]"}], "/;", 
    RowBox[{"r", ">=", "2"}]}], ":=", "\[IndentingNewLine]", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"index", "=", 
       RowBox[{
        RowBox[{"Max", "[", 
         RowBox[{"First", "/@", 
          RowBox[{"Cases", "[", 
           RowBox[{
            RowBox[{"Variables", "[", "secInit", "]"}], ",", 
            RowBox[{"e", "[", "_", "]"}]}], "]"}]}], "]"}], "+", "1"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"secInit", "-", 
      RowBox[{"2", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "i", "-", "1"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "r"}], "}"}]}], "]"}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"divisorMake", "[", 
    RowBox[{"c", ",", "r_Integer", ",", 
     RowBox[{"divisorsInit_List", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], "/;", 
   RowBox[{"r", ">=", "2"}]}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"index", "=", 
      RowBox[{
       RowBox[{"Length", "[", "divisorsInit", "]"}], "+", "1"}]}], "}"}], ",",
     "\[IndentingNewLine]", 
    RowBox[{"Join", "[", "\[IndentingNewLine]", 
     RowBox[{"divisorsInit", ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "i", "-", "1"}], "]"}], "-", 
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "i"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"r", "-", "1"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"e", "[", 
        RowBox[{"index", "+", "r", "-", "1"}], "]"}], "}"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.84538037018968*^9, 3.845380372130725*^9}, {
   3.8453804082198563`*^9, 3.845380474457823*^9}, {3.845381414549965*^9, 
   3.8453814190415163`*^9}, {3.8453815562763557`*^9, 
   3.8453815636223497`*^9}, {3.8454799320647907`*^9, 3.8454799329161797`*^9}, 
   3.845482110050658*^9, {3.8455572629543056`*^9, 3.845557268994776*^9}, 
   3.845635701299572*^9, {3.852310484908951*^9, 3.852310509461157*^9}, {
   3.852310565062829*^9, 3.852310602086372*^9}, {3.852310684113011*^9, 
   3.852310745742693*^9}, {3.852310836513008*^9, 3.8523108366232357`*^9}, {
   3.852310906327965*^9, 3.852310928526021*^9}},
 CellLabel->
  "In[844]:=",ExpressionUUID->"2c848b7c-04df-4f35-bb14-d8756409e961"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gen", "[", "d", "]"}], "[", "4", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], "+", 
        RowBox[{"2", " ", "L"}]}], ",", 
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], "+", 
        RowBox[{"3", " ", "L"}]}], ",", 
       RowBox[{"s", "[", "1", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], "+", 
        RowBox[{"3", " ", "L"}], "-", 
        RowBox[{"e", "[", "1", "]"}]}], ",", 
       RowBox[{"e", "[", "1", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], "+", 
        RowBox[{"2", " ", "L"}], "-", 
        RowBox[{"e", "[", "1", "]"}]}], ",", 
       RowBox[{"e", "[", "2", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], "+", 
        RowBox[{"2", " ", "L"}], "-", 
        RowBox[{"e", "[", "1", "]"}]}], ",", 
       RowBox[{
        RowBox[{"e", "[", "2", "]"}], "-", 
        RowBox[{"e", "[", "3", "]"}]}]}], "}"}]}], "}"}]}], ";", 
  RowBox[{
   RowBox[{"genMake", "[", 
    RowBox[{"d", ",", "4", ",", 
     RowBox[{"factor", ":", 
      RowBox[{"(", 
       RowBox[{"_Integer", "?", "Positive"}], ")"}], ":", "1"}], ",", 
     RowBox[{"xyzInit_List", ":", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"e", "[", "0", "]"}], "+", 
         RowBox[{"2", "L"}]}], ",", 
        RowBox[{
         RowBox[{"e", "[", "0", "]"}], "+", 
         RowBox[{"3", "L"}]}], ",", 
        RowBox[{"e", "[", "0", "]"}]}], "}"}]}], ",", 
     RowBox[{"excepsInit_List", ":", 
      RowBox[{"{", "}"}]}], ",", 
     RowBox[{"gensInit_List", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"xyz", "=", "xyzInit"}], ",", 
       RowBox[{"exceps", "=", "excepsInit"}], ",", 
       RowBox[{"gens", "=", "gensInit"}], ",", 
       RowBox[{"index", "=", 
        RowBox[{
         RowBox[{"Length", "[", "gensInit", "]"}], "+", "1"}]}]}], "}"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"gens", ",", "\[IndentingNewLine]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"xyz", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"xyz", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"s", "[", "factor", "]"}]}], "\[IndentingNewLine]", "}"}]}],
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"xyz", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"xyz", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"exceps", ",", 
        RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"index", "+=", "1"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"gens", ",", "\[IndentingNewLine]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"xyz", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"exceps", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
         "}"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"xyz", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"exceps", "[", 
        RowBox[{"[", 
         RowBox[{"-", "1"}], "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"exceps", ",", 
        RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"index", "+=", "1"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"gens", ",", "\[IndentingNewLine]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"xyz", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"exceps", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
         "}"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"xyz", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"exceps", "[", 
        RowBox[{"[", 
         RowBox[{"-", "1"}], "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"exceps", ",", 
        RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"index", "+=", "1"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"gens", ",", "\[IndentingNewLine]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"xyz", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "+", 
           RowBox[{"exceps", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"exceps", "[", 
           RowBox[{"[", 
            RowBox[{"-", "2"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
         "}"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"exceps", "[", 
        RowBox[{"[", 
         RowBox[{"-", "2"}], "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"exceps", ",", 
        RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"index", "+=", "1"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"xyz", ",", "exceps", ",", "gens"}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"genMake", "[", 
     RowBox[{"d", ",", "r_Integer", ",", 
      RowBox[{"factor", ":", 
       RowBox[{"(", 
        RowBox[{"_Integer", "?", "Positive"}], ")"}], ":", "1"}], ",", 
      RowBox[{"xyzInit_List", ":", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "+", 
          RowBox[{"2", "L"}]}], ",", 
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "+", 
          RowBox[{"3", "L"}]}], ",", 
         RowBox[{"e", "[", "0", "]"}]}], "}"}]}], ",", 
      RowBox[{"excepsInit_List", ":", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"gensInit_List", ":", 
       RowBox[{"{", "}"}]}]}], "]"}], "/;", 
    RowBox[{"r", ">", "4"}]}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"xyz", "=", "xyzInit"}], ",", 
       RowBox[{"exceps", "=", "excepsInit"}], ",", 
       RowBox[{"gens", "=", "gensInit"}], ",", 
       RowBox[{"index", "=", 
        RowBox[{
         RowBox[{"Length", "[", "gensInit", "]"}], "+", "1"}]}]}], "}"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"gens", ",", "\[IndentingNewLine]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"xyz", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"xyz", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"s", "[", "factor", "]"}]}], "\[IndentingNewLine]", "}"}]}],
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"xyz", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"xyz", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"exceps", ",", 
        RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"index", "+=", "1"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"gens", ",", "\[IndentingNewLine]", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"xyz", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"i", ",", "2"}], "]"}], "+", "1"}], "]"}], "]"}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{"exceps", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
            "}"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"xyz", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"i", ",", "2"}], "]"}], "+", "1"}], "]"}], "]"}], "-=", 
          
          RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"exceps", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], "-=", 
          RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"exceps", ",", 
           RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"index", "+=", "1"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"r", "-", "2"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"gens", ",", "\[IndentingNewLine]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"exceps", "[", 
           RowBox[{"[", 
            RowBox[{"-", "3"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"exceps", "[", 
           RowBox[{"[", 
            RowBox[{"-", "2"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
         "}"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"exceps", "[", 
        RowBox[{"[", 
         RowBox[{"-", "3"}], "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"exceps", "[", 
        RowBox[{"[", 
         RowBox[{"-", "2"}], "]"}], "]"}], "-=", 
       RowBox[{"e", "[", "index", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"exceps", ",", 
        RowBox[{"e", "[", "index", "]"}]}], "]"}], ";", "\[IndentingNewLine]",
       "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"xyz", ",", "exceps", ",", "gens"}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"secMake", "[", 
     RowBox[{"d", ",", "r_Integer", ",", 
      RowBox[{"secInit_", ":", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"e", "[", "0", "]"}]}], " ", "+", " ", 
        RowBox[{"6", "L"}]}]}]}], "]"}], "/;", 
    RowBox[{"r", ">=", "4"}]}], ":=", "\[IndentingNewLine]", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"index", "=", 
       RowBox[{
        RowBox[{"Max", "[", 
         RowBox[{"First", "/@", 
          RowBox[{"Cases", "[", 
           RowBox[{
            RowBox[{"Variables", "[", "secInit", "]"}], ",", 
            RowBox[{"e", "[", "_", "]"}]}], "]"}]}], "]"}], "+", "1"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"secInit", "-", 
      RowBox[{"e", "[", "index", "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"e", "[", 
         RowBox[{"index", "+", "i", "-", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "r"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"divisorMake", "[", 
    RowBox[{"d", ",", "4", ",", 
     RowBox[{"divisorsInit_List", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"index", "=", 
       RowBox[{
        RowBox[{"Length", "[", "divisorsInit", "]"}], "+", "1"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"Join", "[", "\[IndentingNewLine]", 
      RowBox[{"divisorsInit", ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"e", "[", "index", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"e", "[", 
            RowBox[{"index", "+", "1"}], "]"}]}], "-", 
          RowBox[{"e", "[", 
           RowBox[{"index", "+", "2"}], "]"}], "-", 
          RowBox[{"e", "[", 
           RowBox[{"index", "+", "3"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"e", "[", "index", "]"}], "-", 
          RowBox[{"e", "[", 
           RowBox[{"index", "+", "1"}], "]"}]}], ",", 
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "2"}], "]"}], ",", 
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "3"}], "]"}]}], "}"}]}], 
      "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"divisorMake", "[", 
    RowBox[{"d", ",", "r_Integer", ",", 
     RowBox[{"divisorsInit_List", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], "/;", 
   RowBox[{"r", ">", "4"}]}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"index", "=", 
       RowBox[{
        RowBox[{"Length", "[", "divisorsInit", "]"}], "+", "1"}]}], ",", 
      RowBox[{"m", "=", 
       RowBox[{"Ceiling", "[", 
        FractionBox[
         RowBox[{"r", "+", "1"}], "2"], "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Join", "[", "\[IndentingNewLine]", 
     RowBox[{"divisorsInit", ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"e", "[", "index", "]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "i"], 
             RowBox[{"e", "[", 
              RowBox[{"index", "+", "i", "-", "1"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "2", ",", 
              RowBox[{"r", "-", "3"}]}], "}"}]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "r"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"e", "[", 
             RowBox[{"index", "+", "r", "-", "3"}], "]"}], "+", 
            RowBox[{"e", "[", 
             RowBox[{"index", "+", "r", "-", "1"}], "]"}]}], ")"}]}]}], ",", 
        RowBox[{
         RowBox[{"e", "[", "index", "]"}], "-", 
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "1"}], "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "i", "-", "1"}], "]"}], "+", 
         RowBox[{"2", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"j", "-", "i"}]], 
             RowBox[{"e", "[", 
              RowBox[{"index", "+", "j", "-", "1"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"i", "+", "1"}], ",", 
              RowBox[{"r", "-", "3"}]}], "}"}]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"r", "-", "i"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"e", "[", 
             RowBox[{"index", "+", "r", "-", "3"}], "]"}], "+", 
            RowBox[{"e", "[", 
             RowBox[{"index", "+", "r", "-", "1"}], "]"}]}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "3", ",", 
          RowBox[{"r", "-", "3"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"e", "[", 
         RowBox[{"index", "+", "r", "-", "1"}], "]"}], ",", 
        RowBox[{"e", "[", 
         RowBox[{"index", "+", "r", "-", "2"}], "]"}], ",", 
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "r", "-", "3"}], "]"}], "-", 
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "r", "-", "2"}], "]"}], "-", 
         RowBox[{"e", "[", 
          RowBox[{"index", "+", "r", "-", "1"}], "]"}]}]}], "}"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.845392256151104*^9, 3.8453923054072437`*^9}, {
   3.8454799201693783`*^9, 3.845479946040555*^9}, {3.845480053532461*^9, 
   3.845480161276966*^9}, {3.845480218017703*^9, 3.8454802196584997`*^9}, 
   3.845482112056143*^9, {3.845492646531756*^9, 3.845492653009512*^9}, {
   3.845556141601071*^9, 3.845556142500778*^9}, {3.845556227910787*^9, 
   3.845556227951756*^9}, {3.8455564899468822`*^9, 3.8455565266667757`*^9}, {
   3.845557189597392*^9, 3.8455571928025846`*^9}, {3.85231079980133*^9, 
   3.852310817375846*^9}, {3.85231088096334*^9, 3.852310901820359*^9}, {
   3.852310949147929*^9, 3.852311059123932*^9}, {3.852311098304583*^9, 
   3.8523111004266853`*^9}, {3.852311475492722*^9, 3.852311534221581*^9}, {
   3.8523117338504887`*^9, 3.852311771219873*^9}, {3.852311850322874*^9, 
   3.852312028278551*^9}, {3.8523151879102182`*^9, 3.852315196542831*^9}},
 CellLabel->
  "In[847]:=",ExpressionUUID->"4e838bcf-9e61-4b4e-9088-f50ddb93aa08"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tests", "Section",
 CellChangeTimes->{{3.8454222216018753`*^9, 
  3.845422222069529*^9}},ExpressionUUID->"b64dc03c-bcc8-4baf-9941-\
e8f9b264e84a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"res", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"a", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"d", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.852317343432184*^9, 3.852317345298565*^9}},
 CellLabel->
  "In[869]:=",ExpressionUUID->"92d05b48-f83e-4cf5-b1ab-7442686cc65b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "L"}], " ", 
      SubscriptBox["a", "0"]}]], "L"]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"6", " ", 
     SuperscriptBox["L", "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           RowBox[{"s", "[", "1", "]"}], " ", 
           SubscriptBox["a", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "[", "1", "]"}], " ", 
           SubscriptBox["a", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "[", "1", "]"}], " ", 
           SubscriptBox["a", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
           SubscriptBox["a", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
           SubscriptBox["a", "5"]}]}]], " ", 
        SuperscriptBox["L", "2"], " ", 
        RowBox[{"s", "[", "1", "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"]]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["a", "5"]}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"6", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "L", " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{"L", " ", 
          SubscriptBox["a", "2"]}]}]], " ", "L", " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "[", "1", "]"}]}]], "-", 
     FractionBox[
      RowBox[{"6", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "3"]}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"s", "[", "1", "]"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "3"]}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"s", "[", "1", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "L"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
            SubscriptBox["a", "4"]}]], " ", "L"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "L"}], "-", 
              RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
            SubscriptBox["a", "4"]}]], " ", "L"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "L"}], "-", 
              RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
            SubscriptBox["a", "4"]}]], " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"288", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "8"]}]}]], " ", 
       SuperscriptBox["L", "5"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"1152", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "8"]}]}]], " ", 
       SuperscriptBox["L", "4"], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"1512", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "8"]}]}]], " ", 
       SuperscriptBox["L", "3"], " ", 
       SuperscriptBox[
        RowBox[{"s", "[", "1", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"648", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "8"]}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       SuperscriptBox[
        RowBox[{"s", "[", "1", "]"}], "3"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"12", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "-", 
            RowBox[{"s", "[", "2", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "8"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "L"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
          SubscriptBox["a", "9"]}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"s", "[", "2", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"6", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["a", "6"]}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"L", " ", 
            SubscriptBox["a", "7"]}]], " ", "L"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"L", " ", 
            SubscriptBox["a", "7"]}]], " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "L"}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
            SubscriptBox["a", "7"]}]], " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       RowBox[{"s", "[", "2", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"L", "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"6", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "-", 
            RowBox[{"s", "[", "2", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "-", 
            RowBox[{"s", "[", "2", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "8"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "-", 
            RowBox[{"s", "[", "2", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "9"]}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"s", "[", "2", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"552", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "8"]}]}]], " ", 
       SuperscriptBox["L", "4"], " ", 
       RowBox[{"s", "[", "2", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"24", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "-", 
            RowBox[{"s", "[", "2", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "8"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "-", 
            RowBox[{"s", "[", "2", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "9"]}]}]], " ", 
       SuperscriptBox["L", "4"], " ", 
       RowBox[{"s", "[", "2", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"1476", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "8"]}]}]], " ", 
       SuperscriptBox["L", "3"], " ", 
       RowBox[{"s", "[", "1", "]"}], " ", 
       RowBox[{"s", "[", "2", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"36", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "-", 
            RowBox[{"s", "[", "2", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "8"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "-", 
            RowBox[{"s", "[", "2", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "9"]}]}]], " ", 
       SuperscriptBox["L", "3"], " ", 
       RowBox[{"s", "[", "1", "]"}], " ", 
       RowBox[{"s", "[", "2", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"972", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "8"]}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       SuperscriptBox[
        RowBox[{"s", "[", "1", "]"}], "2"], " ", 
       RowBox[{"s", "[", "2", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"348", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "8"]}]}]], " ", 
       SuperscriptBox["L", "3"], " ", 
       SuperscriptBox[
        RowBox[{"s", "[", "2", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"36", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "-", 
            RowBox[{"s", "[", "2", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "8"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "-", 
            RowBox[{"s", "[", "2", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "9"]}]}]], " ", 
       SuperscriptBox["L", "3"], " ", 
       SuperscriptBox[
        RowBox[{"s", "[", "2", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"468", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "8"]}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"s", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"s", "[", "2", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"18", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "-", 
            RowBox[{"s", "[", "2", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "8"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "-", 
            RowBox[{"s", "[", "2", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "9"]}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"s", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"s", "[", "2", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"72", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "8"]}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       SuperscriptBox[
        RowBox[{"s", "[", "2", "]"}], "3"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"12", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["a", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "2", "]"}], " ", 
          SubscriptBox["a", "7"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "-", 
            RowBox[{"s", "[", "2", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "8"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "-", 
            RowBox[{"s", "[", "2", "]"}]}], ")"}], " ", 
          SubscriptBox["a", "9"]}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       SuperscriptBox[
        RowBox[{"s", "[", "2", "]"}], "3"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "L"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}], "-", 
         RowBox[{"s", "[", "2", "]"}]}], ")"}]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.852317359727165*^9},
 CellLabel->
  "Out[869]=",ExpressionUUID->"3e4e9835-2e16-4ff8-9de2-af9913835b0d"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{840, 997},
WindowMargins->{{32, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
CommonDefaultFormatTypes->{"Output"->StandardForm},
FrontEndVersion->"13.0 for Mac OS X ARM (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"981b016c-80e2-4b3a-be5c-686a7dad05b5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 151, 3, 67, "Section",ExpressionUUID->"c9b23851-9724-4717-a9da-9b4dab5bb2de"],
Cell[CellGroupData[{
Cell[598, 22, 164, 3, 54, "Subsection",ExpressionUUID->"c3689330-1137-42c8-af42-14fcd69ead6c"],
Cell[765, 27, 355, 10, 46, "Input",ExpressionUUID->"736f27ff-f3de-43b3-aec7-a1b14407edb8",
 InitializationCell->True],
Cell[1123, 39, 2179, 62, 131, "Input",ExpressionUUID->"55111eb1-2baa-4aa7-9ff1-9ed9328cdad9",
 InitializationCell->True],
Cell[3305, 103, 3964, 115, 342, "Input",ExpressionUUID->"6f2c3007-9c9f-4b5d-85ba-94b47ef3a9d0",
 InitializationCell->True],
Cell[7272, 220, 1863, 50, 173, "Input",ExpressionUUID->"d59ff8d2-e28f-4363-bf8d-f0f6c037f2e9",
 InitializationCell->True],
Cell[9138, 272, 1785, 53, 143, "Input",ExpressionUUID->"e3e6912f-e8f8-441b-916f-74c8f3b2bc9e",
 InitializationCell->True],
Cell[10926, 327, 10477, 258, 726, "Input",ExpressionUUID->"0f51aa46-ff08-45c8-8ef1-55891d4ef176",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[21440, 590, 169, 3, 38, "Subsection",ExpressionUUID->"0468b111-bee8-418d-8d70-33d8ad37030c"],
Cell[21612, 595, 3378, 99, 173, "Input",ExpressionUUID->"01bfc641-d7e0-49e3-9f0a-5a3411be0df4",
 InitializationCell->True],
Cell[24993, 696, 10841, 271, 1107, "Input",ExpressionUUID->"187f4de9-9fc7-4c5d-8a85-b44fa05a6d6e",
 InitializationCell->True],
Cell[35837, 969, 17722, 453, 2332, "Input",ExpressionUUID->"75352654-aa90-45f5-84f6-66db3412abc8",
 InitializationCell->True],
Cell[53562, 1424, 6945, 176, 1013, "Input",ExpressionUUID->"2c848b7c-04df-4f35-bb14-d8756409e961",
 InitializationCell->True],
Cell[60510, 1602, 18604, 480, 2501, "Input",ExpressionUUID->"4e838bcf-9e61-4b4e-9088-f50ddb93aa08",
 InitializationCell->True]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[79163, 2088, 152, 3, 67, "Section",ExpressionUUID->"b64dc03c-bcc8-4baf-9941-e8f9b264e84a"],
Cell[CellGroupData[{
Cell[79340, 2095, 326, 9, 30, "Input",ExpressionUUID->"92d05b48-f83e-4cf5-b1ab-7442686cc65b"],
Cell[79669, 2106, 45138, 1324, 1043, "Output",ExpressionUUID->"3e4e9835-2e16-4ff8-9de2-af9913835b0d"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Old Mathematica Notebooks/SOevenIntersectionNumbers.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    508772,      13796]
NotebookOptionsPosition[    495359,      13573]
NotebookOutlinePosition[    495899,      13592]
CellTagsIndexPosition[    495856,      13589]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"186935a2-145b-4163-9a20-93901190831c"],

Cell[CellGroupData[{

Cell["Notes (currently for SU(N))", "Chapter",
 CellChangeTimes->{{3.845221353393629*^9, 3.845221355870317*^9}, {
  3.8452291446490803`*^9, 
  3.845229150085978*^9}},ExpressionUUID->"94daa7b3-35e9-42b7-8f73-\
0c8dcc671ed6"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"divisor", "[", "r_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"e", "[", 
            RowBox[{
             RowBox[{"2", "j"}], "-", "1"}], "]"}], "-", 
           RowBox[{"e", "[", 
            RowBox[{"2", "j"}], "]"}]}], ")"}], 
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{
           RowBox[{"Ceiling", "[", 
            FractionBox[
             RowBox[{"r", "+", "1"}], "2"], "]"}], "-", "j"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"e", "[", "r", "]"}], ")"}], 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"j", ",", 
           RowBox[{"Ceiling", "[", 
            FractionBox[
             RowBox[{"r", "+", "1"}], "2"], "]"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"e", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"r", "+", "1"}], ")"}]}], "-", 
             RowBox[{"2", "j"}]}], "]"}], "-", 
           RowBox[{"e", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"r", "+", "1"}], ")"}]}], "-", 
             RowBox[{"2", "j"}], "+", "1"}], "]"}]}], ")"}], 
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{"j", "-", 
           RowBox[{"Ceiling", "[", 
            FractionBox[
             RowBox[{"r", "+", "1"}], "2"], "]"}]}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "r"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      RowBox[{"HeavisideTheta", "[", "0", "]"}], "\[Rule]", "0"}]}]}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"atophi", "[", 
     RowBox[{"var_", ",", "r_"}], "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"var", "[", "J", "]"}], "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"K", "+", "1"}]], 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["\[Phi]", 
                 RowBox[{"Ceiling", "[", 
                  FractionBox["K", "2"], "]"}]], "-", 
                SubscriptBox["\[Phi]", 
                 RowBox[{"r", "+", "1", "-", 
                  RowBox[{"Floor", "[", 
                   FractionBox["K", "2"], "]"}]}]]}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"K", ",", "1", ",", "r"}], "}"}]}], "]"}], "/.", 
           RowBox[{
            SubscriptBox["\[Phi]", 
             RowBox[{"r", "+", "1"}]], "\[Rule]", "0"}]}], ")"}], "[", 
         RowBox[{"[", "J", "]"}], "]"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"J", ",", "1", ",", "r"}], "}"}]}], "]"}], " "}]}]}]], "Input",\

 CellChangeTimes->{{3.845221359101158*^9, 3.845221365951962*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"38f8942a-8d44-4cad-917d-685ff6afc7d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["SO(2r) Tate Model Intersection Numbers", "Chapter",
 CellChangeTimes->{{3.795574355389176*^9, 3.7955743583829203`*^9}, {
  3.795574771930532*^9, 3.795574772721107*^9}, {3.80029926100386*^9, 
  3.800299269073078*^9}, {3.845113618943487*^9, 3.8451136514882708`*^9}, {
  3.845228715347398*^9, 3.8452287187722893`*^9}, {3.845228841250843*^9, 
  3.84522884152064*^9}, {3.8452979766666737`*^9, 
  3.845297976776775*^9}},ExpressionUUID->"1d6ed371-c944-4306-93c1-\
571453f61bfc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cr", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", "L"}], ",", 
      RowBox[{"3", "L"}], ",", "0"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gen", "[", "n_", "]"}], ":=", 
   RowBox[{"Append", "[", 
    RowBox[{
     RowBox[{"Prepend", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"e", "[", "0", "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "2"}], "]"}], "+", "2"}], ")"}], "L"}], "-", 
            RowBox[{"e", "[", "1", "]"}], "-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"e", "[", "j", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"i", "+", "1"}], ",", "2"}], "]"}], "+", "2"}], 
                ",", 
                RowBox[{"i", "-", "1"}], ",", "2"}], "}"}]}], "]"}]}], ",", 
           RowBox[{"e", "[", "i", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
         
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "+", 
          RowBox[{"2", " ", "L"}]}], ",", 
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "+", 
          RowBox[{"3", " ", "L"}]}], ",", 
         RowBox[{"s", "[", "1", "]"}]}], "}"}]}], "\[IndentingNewLine]", 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"e", "[", 
         RowBox[{"n", "-", "3"}], "]"}], "-", 
        RowBox[{"e", "[", 
         RowBox[{"n", "-", "2"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"e", "[", 
         RowBox[{"n", "-", "2"}], "]"}], "-", 
        RowBox[{"e", "[", 
         RowBox[{"n", "-", "1"}], "]"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sec", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{"3", " ", 
     RowBox[{"e", "[", "0", "]"}]}], " ", "+", " ", 
    RowBox[{"6", "L"}], "-", 
    RowBox[{"e", "[", "1", "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"e", "[", "j", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "n"}], "}"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cc", "[", "q_", "]"}], ":=", " ", 
    RowBox[{"Expand", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"(", 
        RowBox[{"q", "/.", 
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cr", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cr", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], ")"}]}], ")"}]], "+", " ", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{"q", "/.", 
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cr", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cr", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ")"}]], "+", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{"q", "/.", 
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cr", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cr", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], ")"}]]}], "]"}]}], 
   ";"}], " ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["p", 
    RowBox[{"n_", ",", "0"}]], "[", "f_", "]"}], ":=", 
  RowBox[{"cc", "[", "f", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["p", 
      RowBox[{"n_", ",", "i_"}]], "[", "f_", "]"}], "/;", 
    RowBox[{"i", "!=", "0"}]}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"g", "=", 
       RowBox[{
        RowBox[{"gen", "[", "n", "]"}], "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"f", "/.", 
          RowBox[{
           RowBox[{"e", "[", "i", "]"}], "\[Rule]", 
           RowBox[{"g", "[", 
            RowBox[{"[", "b", "]"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"j", "\[NotEqual]", "b"}], ",", 
            FractionBox[
             RowBox[{"g", "[", 
              RowBox[{"[", "j", "]"}], "]"}], 
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "-", 
              RowBox[{"g", "[", 
               RowBox[{"[", "b", "]"}], "]"}]}]], ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Length", "[", "g", "]"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", 
         RowBox[{"Length", "[", "g", "]"}]}], "}"}]}], "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"push", "[", "n_", "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["p", 
        RowBox[{"n", ",", "i"}]], "[", 
       RowBox[{
        SubscriptBox["f", "i"], "[", 
        RowBox[{"e", "[", "i", "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"func", "[", "n_", "]"}], "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"sec", "[", "n", "]"}], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Phi]", "0"], 
       FractionBox[
        RowBox[{"e", "[", "0", "]"}], "3"]}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Phi]", "j"], 
         RowBox[{"e", "[", "j", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "]"}]}], "/.", 
   RowBox[{
    RowBox[{"e", "[", "n", "]"}], "\[Rule]", "x"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"col", "[", "n_", "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"p", "=", 
      RowBox[{"push", "[", "n", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Reverse", "[", 
     RowBox[{"FoldList", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Factor", "[", 
         RowBox[{"Limit", "[", 
          RowBox[{
           RowBox[{"#2", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{
            SubscriptBox["f", 
             RowBox[{"#2", "[", 
              RowBox[{"[", "2", "]"}], "]"}]], "->", 
            RowBox[{"Function", "[", 
             RowBox[{
              RowBox[{"{", "x", "}"}], ",", 
              RowBox[{"#1", "/.", 
               RowBox[{
                RowBox[{"e", "[", 
                 RowBox[{"#2", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "]"}], "->", "x"}]}]}], 
             "]"}]}]}], "]"}], "]"}], "&"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Last", "[", "p", "]"}], "/.", 
        RowBox[{
         SubscriptBox["f", "n"], "\[Rule]", 
         RowBox[{"func", "[", "n", "]"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"Reverse", "[", 
        RowBox[{"MapIndexed", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"#1", ",", 
             RowBox[{
              RowBox[{"First", "[", "#2", "]"}], "-", "1"}]}], "}"}], "&"}], 
          ",", 
          RowBox[{"Most", "[", "p", "]"}]}], "]"}], "]"}]}], 
      "\[IndentingNewLine]", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"col1", "[", "n_", "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"p", "=", 
      RowBox[{"push", "[", "n", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Fold", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Factor", "[", 
        RowBox[{"Limit", "[", 
         RowBox[{
          RowBox[{"#2", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{
           SubscriptBox["f", 
            RowBox[{"#2", "[", 
             RowBox[{"[", "2", "]"}], "]"}]], "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "x", "}"}], ",", 
             RowBox[{"#1", "/.", 
              RowBox[{
               RowBox[{"e", "[", 
                RowBox[{"#2", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "]"}], "->", "x"}]}]}], 
            "]"}]}]}], "]"}], "]"}], "&"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Last", "[", "p", "]"}], "/.", 
       RowBox[{
        SubscriptBox["f", "n"], "\[Rule]", 
        RowBox[{"func", "[", "n", "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Reverse", "[", 
       RowBox[{"MapIndexed", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"#1", ",", 
            RowBox[{
             RowBox[{"First", "[", "#2", "]"}], "-", "1"}]}], "}"}], "&"}], 
         ",", 
         RowBox[{"Most", "[", "p", "]"}]}], "]"}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"col1test", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"CompoundExpression", "[", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<Time to finish: \>\"", ",", "#1", ",", "\"\< seconds\>\""}], 
       "]"}], ",", "#2"}], "]"}], "&"}], "@@", 
   RowBox[{"AbsoluteTiming", "[", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p", "=", 
         RowBox[{"push", "[", "n", "]"}]}], ",", 
        RowBox[{"startTime", "=", 
         RowBox[{"AbsoluteTime", "[", "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Fold", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"CompoundExpression", "[", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{"\"\<Starting index \>\"", ",", 
             RowBox[{"#2", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "\"\< after \>\"", ",", 
             RowBox[{
              RowBox[{"AbsoluteTime", "[", "]"}], "-", "startTime"}], ",", 
             "\"\< seconds\>\""}], "]"}], ",", 
           RowBox[{"Factor", "[", 
            RowBox[{"Limit", "[", 
             RowBox[{
              RowBox[{"#2", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               SubscriptBox["f", 
                RowBox[{"#2", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]], "->", 
               RowBox[{"Function", "[", 
                RowBox[{
                 RowBox[{"{", "x", "}"}], ",", 
                 RowBox[{"#1", "/.", 
                  RowBox[{
                   RowBox[{"e", "[", 
                    RowBox[{"#2", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "->", "x"}]}]}], 
                "]"}]}]}], "]"}], "]"}]}], "]"}], "&"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Last", "[", "p", "]"}], "/.", 
         RowBox[{
          SubscriptBox["f", "n"], "\[Rule]", 
          RowBox[{"func", "[", "n", "]"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"Reverse", "[", 
         RowBox[{"MapIndexed", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"#1", ",", 
              RowBox[{
               RowBox[{"First", "[", "#2", "]"}], "-", "1"}]}], "}"}], "&"}], 
           ",", 
           RowBox[{"Most", "[", "p", "]"}]}], "]"}], "]"}]}], 
       "\[IndentingNewLine]", "]"}]}], "]"}], "]"}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8450530283799143`*^9, 3.84505311649548*^9}, {
   3.845053151796136*^9, 3.8450531806162233`*^9}, {3.8450537318035927`*^9, 
   3.845053744257619*^9}, {3.845053811560183*^9, 3.845053811733329*^9}, {
   3.845054012709406*^9, 3.845054012959613*^9}, {3.845054091112486*^9, 
   3.8450540927792063`*^9}, {3.845054138646347*^9, 3.845054175941379*^9}, {
   3.8450542750882187`*^9, 3.845054299455101*^9}, {3.845054450637364*^9, 
   3.84505446181854*^9}, {3.8450548850373297`*^9, 3.845054890729545*^9}, {
   3.845054952059986*^9, 3.845054952536528*^9}, {3.845055084597499*^9, 
   3.845055104213387*^9}, {3.845055149648163*^9, 3.845055177338732*^9}, {
   3.845069498453948*^9, 3.845069527817276*^9}, {3.845069564176091*^9, 
   3.845069616469799*^9}, {3.845069648405806*^9, 3.8450696622470217`*^9}, {
   3.845069696603243*^9, 3.845069708542767*^9}, {3.845069865137312*^9, 
   3.845069865900268*^9}, {3.845069896285286*^9, 3.845069919975561*^9}, {
   3.845069960228307*^9, 3.845069965485132*^9}, {3.845070014365898*^9, 
   3.845070025483404*^9}, {3.845074474488741*^9, 3.845074496051558*^9}, {
   3.845074794034487*^9, 3.845074800895068*^9}, {3.845074920837873*^9, 
   3.845074966246747*^9}, {3.845075013953744*^9, 3.845075018376111*^9}, {
   3.845075318443173*^9, 3.845075360660657*^9}, {3.84507546374087*^9, 
   3.845075478266097*^9}, {3.845075720175466*^9, 3.8450759139806023`*^9}, {
   3.845075994063807*^9, 3.845076000549313*^9}, {3.845076067867043*^9, 
   3.845076069179528*^9}, 3.845076306600791*^9, {3.845076682054536*^9, 
   3.845076757405263*^9}, {3.845076826827362*^9, 3.845076863186531*^9}, {
   3.845076950724208*^9, 3.8450769719846773`*^9}, {3.845077014365004*^9, 
   3.8450770536689672`*^9}, {3.845077276863371*^9, 3.8450773301961718`*^9}, {
   3.845077394563121*^9, 3.84507739623345*^9}, {3.845077509061058*^9, 
   3.845077544522313*^9}, {3.84507788576298*^9, 3.84507789957694*^9}, {
   3.845077951964202*^9, 3.8450780020227737`*^9}, {3.845113671434856*^9, 
   3.8451136715830927`*^9}, {3.845116075928874*^9, 3.84511607651012*^9}, 
   3.84511678409265*^9, {3.845135315270458*^9, 3.845135422269698*^9}, 
   3.845136869448326*^9, {3.845136997856984*^9, 3.845137038145694*^9}, {
   3.845142571157517*^9, 3.8451425714536533`*^9}, {3.845219484594821*^9, 
   3.845219485183017*^9}, {3.845219515582326*^9, 3.8452195566724052`*^9}, {
   3.845219965974217*^9, 3.845219991079777*^9}, {3.8452200537388363`*^9, 
   3.845220069554369*^9}, {3.8452213360522757`*^9, 3.8452213486515017`*^9}, {
   3.845221459993957*^9, 3.8452214749418*^9}, {3.845228710304016*^9, 
   3.8452287104502277`*^9}, {3.845228759521372*^9, 3.845228785464787*^9}, {
   3.845228828448086*^9, 3.8452288357530518`*^9}, {3.845229797087129*^9, 
   3.8452298001532784`*^9}, {3.8452298893857517`*^9, 
   3.8452298900814466`*^9}, {3.8452300419360743`*^9, 3.845230042153866*^9}, {
   3.845230147102496*^9, 3.845230148834959*^9}, {3.8452302196983*^9, 
   3.84523024542019*^9}, {3.8452304120419397`*^9, 3.845230417273336*^9}, {
   3.845230517790894*^9, 3.8452305243381643`*^9}, {3.845230578480879*^9, 
   3.845230580349471*^9}, {3.8452306791988564`*^9, 3.845230721260909*^9}, {
   3.845231039694626*^9, 3.845231039934052*^9}, {3.845250586869258*^9, 
   3.845250600661119*^9}, {3.84525079748808*^9, 3.845250797615788*^9}, {
   3.845251206837871*^9, 3.845251211665299*^9}, {3.8452832369248962`*^9, 
   3.845283242783399*^9}, {3.84528428102676*^9, 3.8452842831997013`*^9}, {
   3.845284349884294*^9, 3.845284351476757*^9}, {3.845284432950674*^9, 
   3.8452844337360277`*^9}, {3.845284474369583*^9, 3.845284488900765*^9}, {
   3.845296453003696*^9, 3.845296464947713*^9}, {3.845298624508728*^9, 
   3.845298630132395*^9}, {3.8452987121551228`*^9, 3.845298731789404*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"3f52fc98-e700-4bda-90af-0c2dbd85060a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"col1test", "[", "5", "]"}]], "Input",
 CellChangeTimes->{{3.845299295699813*^9, 3.845299307905437*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"3a5248f5-4dbf-4b6d-ab5f-101976169325"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "4", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "0.000233`2.81890091452199", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 4, " after ", 0.000233`2.81890091452199, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{{3.8452992976302557`*^9, 3.845299308236882*^9}},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"b56743d2-eaf5-40b4-be0a-c10c6f48a6ce"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "3", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "0.063218`5.252385745633774", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 3, " after ", 0.063218`5.252385745633774, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{{3.8452992976302557`*^9, 3.8452993082963667`*^9}},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"b9ed7238-d564-4c2b-9fdd-edc0b1493e04"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "2", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "0.530179`6.175967515148914", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 2, " after ", 0.530179`6.175967515148914, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{{3.8452992976302557`*^9, 3.845299308763344*^9}},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"6f7303f7-1876-4c8a-8f45-1d66b7d8ca11"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "1", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "1.86404`6.722000221038014", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 1, " after ", 1.86404`6.722000221038014, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{{3.8452992976302557`*^9, 3.845299310097189*^9}},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"91aeda1c-fea8-4554-9f3e-a6cb8f87215d"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "0", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "6.55914`7.268391894191969", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 0, " after ", 6.55914`7.268391894191969, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{{3.8452992976302557`*^9, 3.845299314792356*^9}},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"e12ee4a5-d1cb-4acc-b3bd-5567459f5ba2"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Time to finish: \"\>", "\[InvisibleSpace]", "6.784994`", 
    "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm["Time to finish: ", 6.784994, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{{3.8452992976302557`*^9, 3.845299315017537*^9}},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"f4a41227-978a-437c-baff-edf8ea92d77c"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"6", " ", "L", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}]], 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "L"}], " ", 
      SubscriptBox["\[Phi]", "0"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"36", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"L", " ", 
          SubscriptBox["\[Phi]", "0"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "4"]}]}]], " ", 
       SuperscriptBox["L", "4"]}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["L", "4"]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"L", " ", 
          SubscriptBox["\[Phi]", "0"]}], "+", 
         RowBox[{"2", " ", "L", " ", 
          SubscriptBox["\[Phi]", "1"]}], "+", 
         RowBox[{"L", " ", 
          SubscriptBox["\[Phi]", "2"]}]}]], " ", 
       RowBox[{"s", "(", "1", ")"}], " ", 
       SuperscriptBox["L", "3"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"L", " ", 
          SubscriptBox["\[Phi]", "0"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "4"]}]}]], " ", 
       RowBox[{"s", "(", "1", ")"}], " ", 
       SuperscriptBox["L", "3"]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"L", " ", 
          SubscriptBox["\[Phi]", "0"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "4"]}]}]], " ", 
       RowBox[{"s", "(", "1", ")"}], " ", 
       SuperscriptBox["L", "3"]}], "-", 
      RowBox[{"72", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"L", " ", 
          SubscriptBox["\[Phi]", "0"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "4"]}]}]], " ", 
       RowBox[{"s", "(", "1", ")"}], " ", 
       SuperscriptBox["L", "3"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"L", " ", 
          SubscriptBox["\[Phi]", "0"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "1"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "5"]}]}]], " ", 
       RowBox[{"s", "(", "1", ")"}], " ", 
       SuperscriptBox["L", "3"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"L", " ", 
          SubscriptBox["\[Phi]", "0"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
          SubscriptBox["\[Phi]", "5"]}]}]], " ", 
       RowBox[{"s", "(", "1", ")"}], " ", 
       SuperscriptBox["L", "3"]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"L", " ", 
          SubscriptBox["\[Phi]", "0"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "4"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
          SubscriptBox["\[Phi]", "5"]}]}]], " ", 
       RowBox[{"s", "(", "1", ")"}], " ", 
       SuperscriptBox["L", "3"]}], "+", 
      RowBox[{"114", " ", 
       RowBox[{"s", "(", "1", ")"}], " ", 
       SuperscriptBox["L", "3"]}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"L", " ", 
          SubscriptBox["\[Phi]", "0"]}], "+", 
         RowBox[{"2", " ", "L", " ", 
          SubscriptBox["\[Phi]", "1"]}], "+", 
         RowBox[{"L", " ", 
          SubscriptBox["\[Phi]", "2"]}]}]], " ", 
       SuperscriptBox[
        RowBox[{"s", "(", "1", ")"}], "2"], " ", 
       SuperscriptBox["L", "2"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"L", " ", 
          SubscriptBox["\[Phi]", "0"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "4"]}]}]], " ", 
       SuperscriptBox[
        RowBox[{"s", "(", "1", ")"}], "2"], " ", 
       SuperscriptBox["L", "2"]}], "+", 
      RowBox[{"21", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"L", " ", 
          SubscriptBox["\[Phi]", "0"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "4"]}]}]], " ", 
       SuperscriptBox[
        RowBox[{"s", "(", "1", ")"}], "2"], " ", 
       SuperscriptBox["L", "2"]}], "+", 
      RowBox[{"47", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"L", " ", 
          SubscriptBox["\[Phi]", "0"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "4"]}]}]], " ", 
       SuperscriptBox[
        RowBox[{"s", "(", "1", ")"}], "2"], " ", 
       SuperscriptBox["L", "2"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"L", " ", 
          SubscriptBox["\[Phi]", "0"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "1"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "5"]}]}]], " ", 
       SuperscriptBox[
        RowBox[{"s", "(", "1", ")"}], "2"], " ", 
       SuperscriptBox["L", "2"]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"L", " ", 
          SubscriptBox["\[Phi]", "0"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
          SubscriptBox["\[Phi]", "5"]}]}]], " ", 
       SuperscriptBox[
        RowBox[{"s", "(", "1", ")"}], "2"], " ", 
       SuperscriptBox["L", "2"]}], "+", 
      RowBox[{"21", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"L", " ", 
          SubscriptBox["\[Phi]", "0"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "4"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
          SubscriptBox["\[Phi]", "5"]}]}]], " ", 
       SuperscriptBox[
        RowBox[{"s", "(", "1", ")"}], "2"], " ", 
       SuperscriptBox["L", "2"]}], "-", 
      RowBox[{"132", " ", 
       SuperscriptBox[
        RowBox[{"s", "(", "1", ")"}], "2"], " ", 
       SuperscriptBox["L", "2"]}], "-", 
      RowBox[{"42", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"L", " ", 
          SubscriptBox["\[Phi]", "0"]}], "+", 
         RowBox[{"2", " ", "L", " ", 
          SubscriptBox["\[Phi]", "1"]}], "+", 
         RowBox[{"L", " ", 
          SubscriptBox["\[Phi]", "2"]}]}]], " ", 
       SuperscriptBox[
        RowBox[{"s", "(", "1", ")"}], "3"], " ", "L"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"L", " ", 
          SubscriptBox["\[Phi]", "0"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "4"]}]}]], " ", 
       SuperscriptBox[
        RowBox[{"s", "(", "1", ")"}], "3"], " ", "L"}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"L", " ", 
          SubscriptBox["\[Phi]", "0"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "4"]}]}]], " ", 
       SuperscriptBox[
        RowBox[{"s", "(", "1", ")"}], "3"], " ", "L"}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"L", " ", 
          SubscriptBox["\[Phi]", "0"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "4"]}]}]], " ", 
       SuperscriptBox[
        RowBox[{"s", "(", "1", ")"}], "3"], " ", "L"}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"L", " ", 
          SubscriptBox["\[Phi]", "0"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "1"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "5"]}]}]], " ", 
       SuperscriptBox[
        RowBox[{"s", "(", "1", ")"}], "3"], " ", "L"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"L", " ", 
          SubscriptBox["\[Phi]", "0"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
          SubscriptBox["\[Phi]", "5"]}]}]], " ", 
       SuperscriptBox[
        RowBox[{"s", "(", "1", ")"}], "3"], " ", "L"}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"L", " ", 
          SubscriptBox["\[Phi]", "0"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "(", "1", ")"}], " ", 
          SubscriptBox["\[Phi]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "4"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
          SubscriptBox["\[Phi]", "5"]}]}]], " ", 
       SuperscriptBox[
        RowBox[{"s", "(", "1", ")"}], "3"], " ", "L"}], "+", 
      RowBox[{"66", " ", 
       SuperscriptBox[
        RowBox[{"s", "(", "1", ")"}], "3"], " ", "L"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"L", " ", 
          SubscriptBox["\[Phi]", "0"]}], "+", 
         RowBox[{"2", " ", "L", " ", 
          SubscriptBox["\[Phi]", "1"]}], "+", 
         RowBox[{"L", " ", 
          SubscriptBox["\[Phi]", "2"]}]}]], " ", 
       SuperscriptBox[
        RowBox[{"s", "(", "1", ")"}], "4"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"s", "(", "1", ")"}], "4"]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.84529929766577*^9, 3.845299315043805*^9}},
 CellLabel->"Out[25]=",ExpressionUUID->"cc382cc1-59bc-4340-b520-8e52c853d8d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Out", "[", "25", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Phi]", "j"], ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["\[Phi]", "k"], ",", "1"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "5"}], "}"}]}], "]"}], "/.", 
    RowBox[{
     SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "//", "Factor"}], "//",
   "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.845299317602581*^9, 3.845299351171617*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"328c6b65-7da3-4ca6-a3de-12ab099c164f"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0", "0", "0"},
      {
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}]},
      {"0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0"},
      {"0", "0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"s", "(", "1", ")"}]},
      {"0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0", 
       RowBox[{"s", "(", "1", ")"}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{3.8452993513923883`*^9},
 CellLabel->
  "Out[26]//MatrixForm=",ExpressionUUID->"7200a5f3-c072-4092-ae2e-\
b34d09e85c82"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"e", "[", "1", "]"}], "-", 
      RowBox[{"e", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "2", "]"}], "-", 
      RowBox[{"e", "[", "3", "]"}], "-", 
      RowBox[{"e", "[", "5", "]"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "3", "]"}], "-", 
      RowBox[{"e", "[", "4", "]"}], "-", 
      RowBox[{"e", "[", "5", "]"}]}], ",", 
     RowBox[{"e", "[", "4", "]"}], ",", 
     RowBox[{"e", "[", "5", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"e", "[", "J", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"J", ",", "1", ",", "5"}], "}"}]}], "]"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8452994634383183`*^9, 3.8452994799444313`*^9}, {
  3.845299637578191*^9, 3.8452996406719923`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"142b8b48-053b-4918-b028-204502490d3a"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      RowBox[{"-", "1"}], "0", "0", "0"},
     {"0", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}]},
     {"0", "0", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}]},
     {"0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.845299641818386*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"5aa58457-5bfd-4786-bf1a-bef77ffc4f43"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["S", "2"], ",", 
     RowBox[{
      SubscriptBox["S", "1"], "+", 
      SubscriptBox["S", "2"]}], ",", 
     SubscriptBox["S", "5"], ",", 
     SubscriptBox["S", "4"], ",", 
     SubscriptBox["S", "3"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{
      SubscriptBox["S", "J"], ",", 
      RowBox[{"{", 
       RowBox[{"J", ",", "1", ",", "5"}], "}"}]}], "]"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.845299657668442*^9, 3.845299692366232*^9}, {
  3.8452997747358847`*^9, 3.8452997782601852`*^9}, {3.845299808264265*^9, 
  3.845299818466242*^9}, {3.845299863871484*^9, 3.845299868923047*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"662488a0-27e2-40ae-9f38-b9bc7b06d208"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "0", "0", "0"},
     {"1", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "1"},
     {"0", "0", "0", "1", "0"},
     {"0", "0", "1", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.8452996928636847`*^9, 3.845299778636051*^9, 
  3.845299818702105*^9, 3.845299869175617*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"f8651c5d-1a22-4b0d-bd4b-35b9f878272d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", "K", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Inverse", "[", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Inverse", "[", 
           FormBox[
            RowBox[{"(", "\[NoBreak]", GridBox[{
               {"1", 
                RowBox[{"-", "1"}], "0", "0", "0"},
               {"0", "1", 
                RowBox[{"-", "1"}], "0", 
                RowBox[{"-", "1"}]},
               {"0", "0", "1", 
                RowBox[{"-", "1"}], 
                RowBox[{"-", "1"}]},
               {"0", "0", "0", "1", "0"},
               {"0", "0", "0", "0", "1"}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.7]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}], "\[NoBreak]", ")"}],
            TraditionalForm], "]"}], ".", 
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"0", "1", "0", "0", "0"},
             {"1", "1", "0", "0", "0"},
             {"0", "0", "0", "0", "1"},
             {"0", "0", "0", "1", "0"},
             {"0", "0", "1", "0", "0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}]}], "]"}], "]"}], ".", 
       RowBox[{"Table", "[", 
        RowBox[{
         SubscriptBox["\[Phi]", "J"], ",", 
         RowBox[{"{", 
          RowBox[{"J", ",", "1", ",", "5"}], "}"}]}], "]"}]}], ")"}], "[", 
     RowBox[{"[", "K", "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"K", ",", "1", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8452997109518642`*^9, 3.845299719599333*^9}, 
   3.8452997847983713`*^9, 3.8452998250712223`*^9, 3.845299875645892*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"5b460c4b-7b5e-4542-a7c6-c854c9acd27a"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "(", "1", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "2"], "-", 
      SubscriptBox["\[Phi]", "1"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "2", ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "1"]}], "-", 
      SubscriptBox["\[Phi]", "2"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "3", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "5"], "-", 
      SubscriptBox["\[Phi]", "1"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "4", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "4"], "-", 
      SubscriptBox["\[Phi]", "5"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "5", ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      SubscriptBox["\[Phi]", "3"], "-", 
      SubscriptBox["\[Phi]", "5"]}]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.8452997203077507`*^9, 3.8452997856088448`*^9, 
  3.84529982564143*^9, 3.8452998770619793`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"f28fccd6-eb4d-42bf-a4dc-8f8c1b234c43"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Out", "[", "25", "]"}], "/.", 
             RowBox[{
              SubscriptBox["\[Phi]", "J_"], "\[Rule]", 
              RowBox[{"a", "[", "J", "]"}]}]}], "/.", 
            RowBox[{"Out", "[", "43", "]"}]}], ",", 
           SubscriptBox["\[Phi]", "j"]}], "]"}], ",", 
         SubscriptBox["\[Phi]", "k"]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "5"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "/.", 
    RowBox[{
     RowBox[{"s", "[", "1", "]"}], "\[Rule]", "1"}]}], "//", "Factor"}], "//",
   "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.845299744970804*^9, 3.845299789128113*^9}, {
  3.845299828704483*^9, 3.845299828813531*^9}, {3.8452998798232727`*^9, 
  3.845299880211809*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"e53a57e9-5295-487d-ab88-077cc759a77b"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"-", "2"}], "1", "0", "0", "0"},
      {"1", 
       RowBox[{"-", "2"}], "1", "0", "0"},
      {"0", "1", 
       RowBox[{"-", "2"}], "1", "1"},
      {"0", "0", "1", 
       RowBox[{"-", "2"}], "0"},
      {"0", "0", "1", "0", 
       RowBox[{"-", "2"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8452997599331617`*^9, 3.845299789404355*^9}, 
   3.845299829283516*^9, 3.845299880904847*^9},
 CellLabel->
  "Out[44]//MatrixForm=",ExpressionUUID->"1a01f1f7-5bdb-48cd-883d-\
5cf4cfe854fe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "LieART`"}]], "Input",
 CellChangeTimes->{{3.845299836612468*^9, 3.8452998382442427`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"246544b8-ca27-48fc-97e3-8faf18d213be"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox["\<\"LieART 2.0.2\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{3.845299838610036*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"1407b011-b7e8-41af-9c96-2230e414b114"],

Cell[BoxData[
 FormBox["\<\"last revised 21 August 2020\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{3.8452998386120443`*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"aa85cde6-a74a-4707-b190-0bc68eca66b2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"CartanMatrix", "[", "D5", "]"}]}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.8452998338044033`*^9, 3.8452998453153048`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"354f54a9-af25-4433-ab63-b8410a06cd84"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"-", "2"}], "1", "0", "0", "0"},
      {"1", 
       RowBox[{"-", "2"}], "1", "0", "0"},
      {"0", "1", 
       RowBox[{"-", "2"}], "1", "1"},
      {"0", "0", "1", 
       RowBox[{"-", "2"}], "0"},
      {"0", "0", "1", "0", 
       RowBox[{"-", "2"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.84529984243005*^9, 3.845299845474409*^9}},
 CellLabel->
  "Out[41]//MatrixForm=",ExpressionUUID->"bc1b2c3e-3d5d-489c-8bac-\
a9eac881226f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"col1test", "[", "6", "]"}]], "Input",
 CellChangeTimes->{{3.8452999090608263`*^9, 3.845299909276845*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"ca3a8de0-4ed4-4b1a-a9a4-467abfbbfda7"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "5", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "0.000249`2.8477443405917096", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 5, " after ", 0.000249`2.8477443405917096, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845299909540844*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"c69dc2e7-ad02-47a0-bb2a-6082fcb22886"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "4", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "0.082881`5.369999975905115", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 4, " after ", 0.082881`5.369999975905115, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.8452999096202374`*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"ea14d739-611c-4b23-a35d-b3a6f0d20de2"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "3", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "1.118654`6.500240773387159", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 3, " after ", 1.118654`6.500240773387159, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845299910656311*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"43db9dbd-05c1-47a8-9858-7e27e90bca82"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "2", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "4.872297`7.139278747162204", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 2, " after ", 4.872297`7.139278747162204, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.8452999144097967`*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"43645b2b-d4a3-42f7-9f3c-16b7608d0332"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "1", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "9.210667`7.4158360747167755", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 1, " after ", 9.210667`7.4158360747167755, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.8452999187480717`*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"0bf00e48-ffb4-4204-a3a9-c0ff3c45b432"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "0", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "21.334798`7.780633528767206", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 0, " after ", 21.334798`7.780633528767206, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.84529993087219*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"7014abc2-a5dc-407f-afcb-61cc08cc3423"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Time to finish: \"\>", "\[InvisibleSpace]", "21.751936`", 
    "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm["Time to finish: ", 21.751936, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845299931288587*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"ea7625dc-1be5-409f-8d5d-746268428b96"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "L"}], " ", 
       SubscriptBox["\[Phi]", "0"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"288", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox["L", "6"]}], "-", 
       RowBox[{"288", " ", 
        SuperscriptBox["L", "6"]}], "-", 
       RowBox[{"144", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "5"]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "5"]}], "-", 
       RowBox[{"144", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "5"]}], "-", 
       RowBox[{"96", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "5"]}], "-", 
       RowBox[{"1128", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "5"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "5"]}], "+", 
       RowBox[{"72", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "5"]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "5"]}], "+", 
       RowBox[{"1560", " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "5"]}], "+", 
       RowBox[{"708", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "4"]}], "+", 
       RowBox[{"204", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "4"]}], "+", 
       RowBox[{"492", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "4"]}], "+", 
       RowBox[{"256", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "4"]}], "+", 
       RowBox[{"1740", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "4"]}], "+", 
       RowBox[{"96", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"228", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "4"]}], "+", 
       RowBox[{"164", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"3432", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"1362", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "3"]}], "-", 
       RowBox[{"318", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "3"]}], "-", 
       RowBox[{"588", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "3"]}], "-", 
       RowBox[{"254", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "3"]}], "-", 
       RowBox[{"1320", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "3"]}], "-", 
       RowBox[{"138", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"246", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "3"]}], "-", 
       RowBox[{"196", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"3930", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"1284", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "2"]}], "+", 
       RowBox[{"216", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "2"]}], "+", 
       RowBox[{"297", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "2"]}], "+", 
       RowBox[{"111", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "2"]}], "+", 
       RowBox[{"492", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "2"]}], "+", 
       RowBox[{"84", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"111", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "2"]}], "+", 
       RowBox[{"99", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"2472", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"594", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", "L"}], "-", 
       RowBox[{"54", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", "L"}], "-", 
       RowBox[{"54", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", "L"}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", "L"}], "-", 
       RowBox[{"72", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", "L"}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", "L"}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", "L"}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", "L"}], "+", 
       RowBox[{"810", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", "L"}], "+", 
       RowBox[{"108", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"]}], "-", 
       RowBox[{"108", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"6", " ", "L", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "L"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}], ")"}]}], TraditionalForm]], \
"Input",
 CellChangeTimes->{3.845300025066308*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"824df9b4-d12a-4980-93b7-1e0859e56cd6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Out", "[", "45", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Phi]", "j"], ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["\[Phi]", "k"], ",", "1"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}], "/.", 
    RowBox[{
     SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "//", "Factor"}], "//",
   "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.845299317602581*^9, 3.845299351171617*^9}, {
  3.845303646167193*^9, 3.84530365079347*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"c42db966-eb91-41df-8c44-dd668aa5e335"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0", "0", "0", "0"},
      {
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0", "0", "0"},
      {"0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}]},
      {"0", "0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0"},
      {"0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"s", "(", "1", ")"}]},
      {"0", "0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0", 
       RowBox[{"s", "(", "1", ")"}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{3.8452993513923883`*^9, 3.845303651420836*^9},
 CellLabel->
  "Out[48]//MatrixForm=",ExpressionUUID->"451315a4-d5c8-43f2-a295-\
5d7c8366c27f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"e", "[", "1", "]"}], "-", 
      RowBox[{"e", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "2", "]"}], "-", 
      RowBox[{"e", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "3", "]"}], "-", 
      RowBox[{"e", "[", "4", "]"}], "-", 
      RowBox[{"e", "[", "6", "]"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "4", "]"}], "-", 
      RowBox[{"e", "[", "5", "]"}], "-", 
      RowBox[{"e", "[", "6", "]"}]}], ",", 
     RowBox[{"e", "[", "5", "]"}], ",", 
     RowBox[{"e", "[", "6", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"e", "[", "J", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"J", ",", "1", ",", "6"}], "}"}]}], "]"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8452994634383183`*^9, 3.8452994799444313`*^9}, {
  3.845299637578191*^9, 3.8452996406719923`*^9}, {3.845303670419202*^9, 
  3.845303695446188*^9}, {3.8453037326906843`*^9, 3.845303733046219*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"ec34b447-e56f-48bf-9a72-72e88e6cfe79"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      RowBox[{"-", "1"}], "0", "0", "0", "0"},
     {"0", "1", 
      RowBox[{"-", "1"}], "0", "0", "0"},
     {"0", "0", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}]},
     {"0", "0", "0", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}]},
     {"0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.845299641818386*^9, {3.845303728520122*^9, 3.845303733688052*^9}},
 CellLabel->"Out[50]=",ExpressionUUID->"8b7ac30c-ba5b-4230-9db9-e0a76efa7c49"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["S", "2"], ",", 
     RowBox[{
      SubscriptBox["S", "1"], "+", 
      SubscriptBox["S", "2"], "+", 
      SubscriptBox["S", "3"]}], ",", 
     SubscriptBox["S", "3"], ",", 
     SubscriptBox["S", "6"], ",", 
     SubscriptBox["S", "5"], ",", 
     SubscriptBox["S", "4"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{
      SubscriptBox["S", "J"], ",", 
      RowBox[{"{", 
       RowBox[{"J", ",", "1", ",", "6"}], "}"}]}], "]"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.845299657668442*^9, 3.845299692366232*^9}, {
  3.8452997747358847`*^9, 3.8452997782601852`*^9}, {3.845299808264265*^9, 
  3.845299818466242*^9}, {3.845299863871484*^9, 3.845299868923047*^9}, {
  3.845303699454591*^9, 3.845303725642995*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"b244905b-d560-408d-a032-ab1d136facee"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "0", "0", "0", "0"},
     {"1", "1", "1", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "1", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.8452996928636847`*^9, 3.845299778636051*^9, 
  3.845299818702105*^9, 3.845299869175617*^9, 3.845303735664694*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"4b2d21c8-c35f-49ea-9c59-fa5bead2c525"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", "K", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Inverse", "[", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Inverse", "[", 
           RowBox[{"(", "\[NoBreak]", GridBox[{
              {"1", 
               RowBox[{"-", "1"}], "0", "0", "0", "0"},
              {"0", "1", 
               RowBox[{"-", "1"}], "0", "0", "0"},
              {"0", "0", "1", 
               RowBox[{"-", "1"}], "0", 
               RowBox[{"-", "1"}]},
              {"0", "0", "0", "1", 
               RowBox[{"-", "1"}], 
               RowBox[{"-", "1"}]},
              {"0", "0", "0", "0", "1", "0"},
              {"0", "0", "0", "0", "0", "1"}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.7]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}], "\[NoBreak]", ")"}], "]"}], ".", 
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"0", "1", "0", "0", "0", "0"},
             {"1", "1", "1", "0", "0", "0"},
             {"0", "0", "1", "0", "0", "0"},
             {"0", "0", "0", "0", "0", "1"},
             {"0", "0", "0", "0", "1", "0"},
             {"0", "0", "0", "1", "0", "0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}]}], "]"}], "]"}], ".", 
       RowBox[{"Table", "[", 
        RowBox[{
         SubscriptBox["\[Phi]", "J"], ",", 
         RowBox[{"{", 
          RowBox[{"J", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ")"}], "[", 
     RowBox[{"[", "K", "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"K", ",", "1", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8452997109518642`*^9, 3.845299719599333*^9}, 
   3.8452997847983713`*^9, 3.8452998250712223`*^9, 3.845299875645892*^9, {
   3.845303744867406*^9, 3.8453037572014217`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"1430edb8-b627-40ec-88e1-93c0b9ffe044"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "(", "1", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "2"], "-", 
      SubscriptBox["\[Phi]", "1"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "2", ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "1"]}], "-", 
      SubscriptBox["\[Phi]", "2"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "3", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "3"], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "1"]}]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "4", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "1"], "-", 
      SubscriptBox["\[Phi]", "3"], "+", 
      SubscriptBox["\[Phi]", "6"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "5", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "5"], "-", 
      SubscriptBox["\[Phi]", "6"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "6", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "1"], "-", 
      SubscriptBox["\[Phi]", "3"], "+", 
      SubscriptBox["\[Phi]", "4"], "-", 
      SubscriptBox["\[Phi]", "6"]}]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.8452997203077507`*^9, 3.8452997856088448`*^9, 
  3.84529982564143*^9, 3.8452998770619793`*^9, 3.845303758689962*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"7e9e71ba-b4b0-4976-9a4a-3073a2d6d6f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Out", "[", "45", "]"}], "/.", 
             RowBox[{
              SubscriptBox["\[Phi]", "J_"], "\[Rule]", 
              RowBox[{"a", "[", "J", "]"}]}]}], "/.", 
            RowBox[{"Out", "[", "52", "]"}]}], ",", 
           SubscriptBox["\[Phi]", "j"]}], "]"}], ",", 
         SubscriptBox["\[Phi]", "k"]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "/.", 
    RowBox[{
     RowBox[{"s", "[", "1", "]"}], "\[Rule]", "1"}]}], "//", "Factor"}], "//",
   "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.845299744970804*^9, 3.845299789128113*^9}, {
  3.845299828704483*^9, 3.845299828813531*^9}, {3.8452998798232727`*^9, 
  3.845299880211809*^9}, {3.8453037709101353`*^9, 3.8453037793061657`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"bf53076c-4adb-483f-9399-ebfd67aec778"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
      {"1", 
       RowBox[{"-", "2"}], "1", "0", "0", "0"},
      {"0", "1", 
       RowBox[{"-", "2"}], "1", "0", "0"},
      {"0", "0", "1", 
       RowBox[{"-", "2"}], "1", "1"},
      {"0", "0", "0", "1", 
       RowBox[{"-", "2"}], "0"},
      {"0", "0", "0", "1", "0", 
       RowBox[{"-", "2"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8452997599331617`*^9, 3.845299789404355*^9}, 
   3.845299829283516*^9, 3.845299880904847*^9, 3.845303780315696*^9},
 CellLabel->
  "Out[53]//MatrixForm=",ExpressionUUID->"a591a329-40aa-404f-a2f7-\
063f8596adf3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"CartanMatrix", "[", "D6", "]"}]}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.8453037846739197`*^9, 3.8453037954486322`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"e2535e25-584f-45ad-b19d-b34d7963d36a"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
      {"1", 
       RowBox[{"-", "2"}], "1", "0", "0", "0"},
      {"0", "1", 
       RowBox[{"-", "2"}], "1", "0", "0"},
      {"0", "0", "1", 
       RowBox[{"-", "2"}], "1", "1"},
      {"0", "0", "0", "1", 
       RowBox[{"-", "2"}], "0"},
      {"0", "0", "0", "1", "0", 
       RowBox[{"-", "2"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{3.84530379562376*^9},
 CellLabel->
  "Out[54]//MatrixForm=",ExpressionUUID->"2a746567-01df-4ced-9b4a-\
7804d484140c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"col1test", "[", "7", "]"}]], "Input",
 CellChangeTimes->{{3.8453000280820723`*^9, 3.845300028376631*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"ca2bb2e4-2126-46ec-907d-d1fb7cd4eeae"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "6", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "0.000265`2.8747908674327785", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 6, " after ", 0.000265`2.8747908674327785, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845300033044191*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"7c25669a-8ed5-43c6-8ec1-31a43f994b9b"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "5", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "0.112883`5.504173536288087", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 5, " after ", 0.112883`5.504173536288087, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845300033153797*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"6f15790a-270a-4a29-b5c6-30ea2c404b96"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "4", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "2.038638`6.7608851086513155", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 4, " after ", 2.038638`6.7608851086513155, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845300035079678*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"eb3f2608-10a5-40f3-863d-eb3960e7004f"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "3", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "13.774358`7.590616359745394", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 3, " after ", 13.774358`7.590616359745394, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845300046815296*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"1a1b3c8c-6e50-4c5f-8fa7-c6c7e56266db"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "2", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "36.959799`8.019274594208863", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 2, " after ", 36.959799`8.019274594208863, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.8453000700007877`*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"da65c116-7231-4e7e-867d-1bd19087048b"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "1", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "47.251123`8.125957128180566", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 1, " after ", 47.251123`8.125957128180566, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845300080292058*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"4299f221-1c53-4275-b569-56cf96e81ca7"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "0", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "72.671838`8.3129111379078", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 0, " after ", 72.671838`8.3129111379078, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.84530010571276*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"d05fcf19-5742-4331-98f5-b88759f31471"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Time to finish: \"\>", "\[InvisibleSpace]", "73.422866`", 
    "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm["Time to finish: ", 73.422866, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.84530010646285*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"cbb0e843-9e29-4d0b-8953-b0b2c9976fcd"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "L"}], " ", 
        SubscriptBox["\[Phi]", "0"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "7"]}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "216"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "7"]}]], " ", 
        SuperscriptBox["L", "7"]}], "+", 
       RowBox[{"216", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox["L", "7"]}], "+", 
       RowBox[{"144", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "6"]}], "+", 
       RowBox[{"1728", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "7"]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "6"]}], "-", 
       RowBox[{"108", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "6"]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "6"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "6"]}], "-", 
       RowBox[{"108", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "6"]}], "-", 
       RowBox[{"108", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           FractionBox["2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "6"]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "6"]}], "-", 
       RowBox[{"1368", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "6"]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           FractionBox["3", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "6"]}], "-", 
       RowBox[{"108", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}], "-", 
             RowBox[{"2", " ", "L"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "6"]}], "-", 
       RowBox[{"648", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "5"]}], "-", 
       RowBox[{"5754", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "7"]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "5"]}], "+", 
       RowBox[{"810", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "5"]}], "+", 
       RowBox[{"246", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "5"]}], "-", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "5"]}], "+", 
       RowBox[{"648", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "5"]}], "+", 
       RowBox[{"540", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           FractionBox["2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "5"]}], "+", 
       RowBox[{"186", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "5"]}], "+", 
       RowBox[{"3462", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "5"]}], "+", 
       RowBox[{"216", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           FractionBox["3", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "5"]}], "+", 
       RowBox[{"486", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}], "-", 
             RowBox[{"2", " ", "L"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "5"]}], "+", 
       RowBox[{"1100", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "4"]}], "+", 
       RowBox[{"10332", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "7"]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"2472", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"660", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "4"]}], "+", 
       RowBox[{"363", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"1473", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"987", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           FractionBox["2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"4500", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"491", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           FractionBox["3", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"852", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}], "-", 
             RowBox[{"2", " ", "L"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"878", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "3"]}], "-", 
       RowBox[{"10794", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "7"]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"3930", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"870", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "3"]}], "-", 
       RowBox[{"282", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"1572", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"828", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           FractionBox["2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"330", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"3174", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"524", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           FractionBox["3", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"726", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}], "-", 
             RowBox[{"2", " ", "L"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"332", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "2"]}], "+", 
       RowBox[{"6552", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "7"]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"3432", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"564", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "2"]}], "+", 
       RowBox[{"72", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"780", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"324", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           FractionBox["2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"144", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"1152", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"260", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           FractionBox["3", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"300", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}], "-", 
             RowBox[{"2", " ", "L"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", "L"}], "-", 
       RowBox[{"2136", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "7"]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", "L"}], "+", 
       RowBox[{"1560", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", "L"}], "+", 
       RowBox[{"144", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", "L"}], "+", 
       RowBox[{"144", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", "L"}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           FractionBox["2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", "L"}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", "L"}], "+", 
       RowBox[{"168", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", "L"}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           FractionBox["3", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", "L"}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}], "-", 
             RowBox[{"2", " ", "L"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", "L"}], "+", 
       RowBox[{"288", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "7"]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "7"]}], "-", 
       RowBox[{"288", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "7"]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"6", " ", "L", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.8453001065111732`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"49d578e5-ca65-422d-84ad-cd8aefb6f92f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Out", "[", "46", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Phi]", "j"], ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["\[Phi]", "k"], ",", "1"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "7"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}], "/.", 
    RowBox[{
     SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "//", "Factor"}], "//",
   "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.845299317602581*^9, 3.845299351171617*^9}, {
  3.845303646167193*^9, 3.84530365079347*^9}, {3.845303818914893*^9, 
  3.845303826280442*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"b3ce0802-1131-427a-a533-8254ae14fc3e"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0", "0", "0", "0", "0"},
      {
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0", "0", "0", "0"},
      {"0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0", "0", "0"},
      {"0", "0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}]},
      {"0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"s", "(", "1", ")"}]},
      {"0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0", 
       RowBox[{"s", "(", "1", ")"}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{3.8452993513923883`*^9, 3.845303651420836*^9, 
  3.8453038267317963`*^9},
 CellLabel->
  "Out[55]//MatrixForm=",ExpressionUUID->"2bb9112d-cde6-48d8-9d36-\
c18e5b04c7b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"e", "[", "1", "]"}], "-", 
      RowBox[{"e", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "2", "]"}], "-", 
      RowBox[{"e", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "3", "]"}], "-", 
      RowBox[{"e", "[", "4", "]"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "4", "]"}], "-", 
      RowBox[{"e", "[", "5", "]"}], "-", 
      RowBox[{"e", "[", "7", "]"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "5", "]"}], "-", 
      RowBox[{"e", "[", "6", "]"}], "-", 
      RowBox[{"e", "[", "7", "]"}]}], ",", 
     RowBox[{"e", "[", "6", "]"}], ",", 
     RowBox[{"e", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"e", "[", "J", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"J", ",", "1", ",", "7"}], "}"}]}], "]"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8452994634383183`*^9, 3.8452994799444313`*^9}, {
  3.845299637578191*^9, 3.8452996406719923`*^9}, {3.845303670419202*^9, 
  3.845303695446188*^9}, {3.8453037326906843`*^9, 3.845303733046219*^9}, {
  3.845303830837215*^9, 3.84530384923713*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"59b48a0a-4712-48b8-a08d-d88c7e8cdc87"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
     {"0", "1", 
      RowBox[{"-", "1"}], "0", "0", "0", "0"},
     {"0", "0", "1", 
      RowBox[{"-", "1"}], "0", "0", "0"},
     {"0", "0", "0", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}]},
     {"0", "0", "0", "0", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}]},
     {"0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.845299641818386*^9, {3.845303728520122*^9, 3.845303733688052*^9}, 
   3.8453038495695553`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"ba3d3842-fcc0-4bc7-b13a-d78f6a825918"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["S", "2"], ",", 
     RowBox[{
      SubscriptBox["S", "1"], "+", 
      SubscriptBox["S", "2"], "+", 
      SubscriptBox["S", "3"]}], ",", 
     RowBox[{
      SubscriptBox["S", "3"], "+", 
      SubscriptBox["S", "4"]}], ",", 
     SubscriptBox["S", "4"], ",", 
     SubscriptBox["S", "7"], ",", 
     SubscriptBox["S", "6"], ",", 
     SubscriptBox["S", "5"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{
      SubscriptBox["S", "J"], ",", 
      RowBox[{"{", 
       RowBox[{"J", ",", "1", ",", "7"}], "}"}]}], "]"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.845299657668442*^9, 3.845299692366232*^9}, {
  3.8452997747358847`*^9, 3.8452997782601852`*^9}, {3.845299808264265*^9, 
  3.845299818466242*^9}, {3.845299863871484*^9, 3.845299868923047*^9}, {
  3.845303699454591*^9, 3.845303725642995*^9}, {3.845303858119616*^9, 
  3.845303867362433*^9}, {3.8453039245425386`*^9, 3.845303929798126*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"f9022b76-1440-4b88-89e9-f0d233a3f288"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "0", "0", "0", "0", "0"},
     {"1", "1", "1", "0", "0", "0", "0"},
     {"0", "0", "1", "1", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "1", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.8452996928636847`*^9, 3.845299778636051*^9, 
  3.845299818702105*^9, 3.845299869175617*^9, 3.845303735664694*^9, 
  3.8453038676968*^9, 3.8453039324680853`*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"b3f5f2a9-d9c6-4b11-a051-c82289ab5c0a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", "K", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Inverse", "[", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Inverse", "[", 
           RowBox[{"(", "\[NoBreak]", GridBox[{
              {"1", 
               RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
              {"0", "1", 
               RowBox[{"-", "1"}], "0", "0", "0", "0"},
              {"0", "0", "1", 
               RowBox[{"-", "1"}], "0", "0", "0"},
              {"0", "0", "0", "1", 
               RowBox[{"-", "1"}], "0", 
               RowBox[{"-", "1"}]},
              {"0", "0", "0", "0", "1", 
               RowBox[{"-", "1"}], 
               RowBox[{"-", "1"}]},
              {"0", "0", "0", "0", "0", "1", "0"},
              {"0", "0", "0", "0", "0", "0", "1"}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.7]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}], "\[NoBreak]", ")"}], "]"}], ".", 
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"0", "1", "0", "0", "0", "0", "0"},
             {"1", "1", "1", "0", "0", "0", "0"},
             {"0", "0", "1", "1", "0", "0", "0"},
             {"0", "0", "0", "1", "0", "0", "0"},
             {"0", "0", "0", "0", "0", "0", "1"},
             {"0", "0", "0", "0", "0", "1", "0"},
             {"0", "0", "0", "0", "1", "0", "0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}]}], "]"}], "]"}], ".", 
       RowBox[{"Table", "[", 
        RowBox[{
         SubscriptBox["\[Phi]", "J"], ",", 
         RowBox[{"{", 
          RowBox[{"J", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ")"}], "[", 
     RowBox[{"[", "K", "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"K", ",", "1", ",", "7"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8452997109518642`*^9, 3.845299719599333*^9}, 
   3.8452997847983713`*^9, 3.8452998250712223`*^9, 3.845299875645892*^9, {
   3.845303744867406*^9, 3.8453037572014217`*^9}, {3.8453038810378027`*^9, 
   3.845303895200707*^9}, 3.8453039416398697`*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"cf66a34b-6fe1-4c24-9b12-607d6786f5d3"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "(", "1", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "2"], "-", 
      SubscriptBox["\[Phi]", "1"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "2", ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "1"]}], "-", 
      SubscriptBox["\[Phi]", "2"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "3", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "3"], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "1"]}]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "4", ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "1"]}], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      SubscriptBox["\[Phi]", "4"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "5", ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      SubscriptBox["\[Phi]", "3"], "-", 
      SubscriptBox["\[Phi]", "4"], "+", 
      SubscriptBox["\[Phi]", "7"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "6", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "6"], "-", 
      SubscriptBox["\[Phi]", "7"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "7", ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      SubscriptBox["\[Phi]", "3"], "-", 
      SubscriptBox["\[Phi]", "4"], "+", 
      SubscriptBox["\[Phi]", "5"], "-", 
      SubscriptBox["\[Phi]", "7"]}]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8452997203077507`*^9, 3.8452997856088448`*^9, 3.84529982564143*^9, 
   3.8452998770619793`*^9, 3.845303758689962*^9, 3.845303895792182*^9, {
   3.84530393393316*^9, 3.845303943211706*^9}},
 CellLabel->"Out[62]=",ExpressionUUID->"3b3422fb-0b69-4980-be3b-9201169a10d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Out", "[", "46", "]"}], "/.", 
             RowBox[{
              SubscriptBox["\[Phi]", "J_"], "\[Rule]", 
              RowBox[{"a", "[", "J", "]"}]}]}], "/.", 
            RowBox[{"Out", "[", "62", "]"}]}], ",", 
           SubscriptBox["\[Phi]", "j"]}], "]"}], ",", 
         SubscriptBox["\[Phi]", "k"]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "/.", 
    RowBox[{
     RowBox[{"s", "[", "1", "]"}], "\[Rule]", "1"}]}], "//", "Factor"}], "//",
   "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.845299744970804*^9, 3.845299789128113*^9}, {
  3.845299828704483*^9, 3.845299828813531*^9}, {3.8452998798232727`*^9, 
  3.845299880211809*^9}, {3.8453037709101353`*^9, 3.8453037793061657`*^9}, {
  3.845303899749983*^9, 3.845303907314508*^9}, {3.845303946137093*^9, 
  3.845303946777989*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"658834bc-4bfb-4296-a81c-efb4ddbb7d83"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
      {"1", 
       RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
      {"0", "1", 
       RowBox[{"-", "2"}], "1", "0", "0", "0"},
      {"0", "0", "1", 
       RowBox[{"-", "2"}], "1", "0", "0"},
      {"0", "0", "0", "1", 
       RowBox[{"-", "2"}], "1", "1"},
      {"0", "0", "0", "0", "1", 
       RowBox[{"-", "2"}], "0"},
      {"0", "0", "0", "0", "1", "0", 
       RowBox[{"-", "2"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8452997599331617`*^9, 3.845299789404355*^9}, 
   3.845299829283516*^9, 3.845299880904847*^9, 3.845303780315696*^9, 
   3.84530390914142*^9, 3.845303947961191*^9},
 CellLabel->
  "Out[63]//MatrixForm=",ExpressionUUID->"adcbb508-bbd3-4df8-99f3-\
c70f12602839"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"CartanMatrix", "[", "D7", "]"}]}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.8453037846739197`*^9, 3.8453037954486322`*^9}, {
  3.845303956998149*^9, 3.845303957448593*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"a7767fa2-1bab-46ef-af51-40c3c93506eb"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
      {"1", 
       RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
      {"0", "1", 
       RowBox[{"-", "2"}], "1", "0", "0", "0"},
      {"0", "0", "1", 
       RowBox[{"-", "2"}], "1", "0", "0"},
      {"0", "0", "0", "1", 
       RowBox[{"-", "2"}], "1", "1"},
      {"0", "0", "0", "0", "1", 
       RowBox[{"-", "2"}], "0"},
      {"0", "0", "0", "0", "1", "0", 
       RowBox[{"-", "2"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{3.84530379562376*^9, 3.845303958196525*^9},
 CellLabel->
  "Out[64]//MatrixForm=",ExpressionUUID->"0137a528-e06b-43af-8c4a-\
a2d9451f4e2c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"col1test", "[", "8", "]"}]], "Input",
 CellChangeTimes->{{3.84530003075699*^9, 3.845300035830256*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"8df92a4a-945e-4e6f-aa14-611c035a7d7b"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "7", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "0.000249`2.8477443405917096", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 7, " after ", 0.000249`2.8477443405917096, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.8453001065925207`*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"02367960-53f5-48e5-be28-3fb6096af65d"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "6", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "0.129905`5.565170860740053", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 6, " after ", 0.129905`5.565170860740053, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.8453001067211103`*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"706bdcdc-ec24-4149-b896-7a7a81e4c263"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "5", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "3.661697`7.0152273977237085", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 5, " after ", 3.661697`7.0152273977237085, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845300110252933*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"8000c3b7-e437-49d5-88bf-a2a5475789ba"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "4", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "31.021683`7.943210349120102", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 4, " after ", 31.021683`7.943210349120102, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.84530013761303*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"b0f45fcb-3541-489d-9f78-1f46d445bc87"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "3", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "95.159543`8.42999734118387", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 3, " after ", 95.159543`8.42999734118387, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845300201750966*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"0ee14cee-0790-4863-a9b1-3f9b77f20e0e"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "2", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "139.044684`8.594699382930608", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   
   SequenceForm[
   "Starting index ", 2, " after ", 139.044684`8.594699382930608, " seconds"],
   
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.8453002456360807`*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"5b2fa8e9-2992-4f7c-a985-50f560c11f2c"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "1", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "164.031591`8.66647249078598", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 1, " after ", 164.031591`8.66647249078598, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.84530027062287*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"a5c5ea71-d58c-43de-bd18-87ddb5153bb2"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "0", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "222.121426`8.798135446437792", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   
   SequenceForm[
   "Starting index ", 0, " after ", 222.121426`8.798135446437792, " seconds"],
   
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845300328712759*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"6a4f179f-ddaa-426a-a7c3-dc192a2d1a33"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Time to finish: \"\>", "\[InvisibleSpace]", "223.15405`", 
    "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm["Time to finish: ", 223.15405, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845300329744245*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"f89a9c2e-45de-45e0-986a-6af787b14fe7"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "L"}], " ", 
          SubscriptBox["\[Phi]", "0"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "8"]}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"432", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "8"]}]], " ", 
          SuperscriptBox["L", "7"]}], "-", 
         RowBox[{"432", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "7"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox["L", "7"]}], "-", 
         RowBox[{"108", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}]}]], " ", 
          RowBox[{"s", "(", "1", ")"}], " ", 
          SuperscriptBox["L", "6"]}], "-", 
         RowBox[{"3456", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "8"]}]], " ", 
          RowBox[{"s", "(", "1", ")"}], " ", 
          SuperscriptBox["L", "6"]}], "+", 
         RowBox[{"216", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{"2", " ", "L", " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          RowBox[{"s", "(", "1", ")"}], " ", 
          SuperscriptBox["L", "6"]}], "+", 
         RowBox[{"72", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          RowBox[{"s", "(", "1", ")"}], " ", 
          SuperscriptBox["L", "6"]}], "-", 
         RowBox[{"72", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          RowBox[{"s", "(", "1", ")"}], " ", 
          SuperscriptBox["L", "6"]}], "+", 
         RowBox[{"216", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          RowBox[{"s", "(", "1", ")"}], " ", 
          SuperscriptBox["L", "6"]}], "+", 
         RowBox[{"72", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          RowBox[{"s", "(", "1", ")"}], " ", 
          SuperscriptBox["L", "6"]}], "+", 
         RowBox[{"216", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             FractionBox["2", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          RowBox[{"s", "(", "1", ")"}], " ", 
          SuperscriptBox["L", "6"]}], "+", 
         RowBox[{"144", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "7"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          RowBox[{"s", "(", "1", ")"}], " ", 
          SuperscriptBox["L", "6"]}], "+", 
         RowBox[{"2592", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "7"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          RowBox[{"s", "(", "1", ")"}], " ", 
          SuperscriptBox["L", "6"]}], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          RowBox[{"s", "(", "1", ")"}], " ", 
          SuperscriptBox["L", "6"]}], "+", 
         RowBox[{"72", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "7"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"s", "(", "1", ")"}]}], "-", 
               RowBox[{"3", " ", "L"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          RowBox[{"s", "(", "1", ")"}], " ", 
          SuperscriptBox["L", "6"]}], "+", 
         RowBox[{"540", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "2"], " ", 
          SuperscriptBox["L", "5"]}], "+", 
         RowBox[{"11508", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "8"]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "2"], " ", 
          SuperscriptBox["L", "5"]}], "-", 
         RowBox[{"1620", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{"2", " ", "L", " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "2"], " ", 
          SuperscriptBox["L", "5"]}], "-", 
         RowBox[{"492", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "2"], " ", 
          SuperscriptBox["L", "5"]}], "+", 
         RowBox[{"384", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "2"], " ", 
          SuperscriptBox["L", "5"]}], "-", 
         RowBox[{"1296", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "2"], " ", 
          SuperscriptBox["L", "5"]}], "-", 
         RowBox[{"432", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "2"], " ", 
          SuperscriptBox["L", "5"]}], "-", 
         RowBox[{"1080", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             FractionBox["2", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "2"], " ", 
          SuperscriptBox["L", "5"]}], "-", 
         RowBox[{"600", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "7"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "2"], " ", 
          SuperscriptBox["L", "5"]}], "-", 
         RowBox[{"6324", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "7"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "2"], " ", 
          SuperscriptBox["L", "5"]}], "-", 
         RowBox[{"216", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "2"], " ", 
          SuperscriptBox["L", "5"]}], "-", 
         RowBox[{"372", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "7"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"s", "(", "1", ")"}]}], "-", 
               RowBox[{"3", " ", "L"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "2"], " ", 
          SuperscriptBox["L", "5"]}], "-", 
         RowBox[{"987", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "3"], " ", 
          SuperscriptBox["L", "4"]}], "-", 
         RowBox[{"20664", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "8"]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "3"], " ", 
          SuperscriptBox["L", "4"]}], "+", 
         RowBox[{"4944", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{"2", " ", "L", " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "3"], " ", 
          SuperscriptBox["L", "4"]}], "+", 
         RowBox[{"1320", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "3"], " ", 
          SuperscriptBox["L", "4"]}], "-", 
         RowBox[{"726", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "3"], " ", 
          SuperscriptBox["L", "4"]}], "+", 
         RowBox[{"2946", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "3"], " ", 
          SuperscriptBox["L", "4"]}], "+", 
         RowBox[{"982", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "3"], " ", 
          SuperscriptBox["L", "4"]}], "+", 
         RowBox[{"1974", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             FractionBox["2", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "3"], " ", 
          SuperscriptBox["L", "4"]}], "+", 
         RowBox[{"984", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "7"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "3"], " ", 
          SuperscriptBox["L", "4"]}], "+", 
         RowBox[{"8016", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "7"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "3"], " ", 
          SuperscriptBox["L", "4"]}], "+", 
         RowBox[{"491", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "3"], " ", 
          SuperscriptBox["L", "4"]}], "+", 
         RowBox[{"720", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "7"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"s", "(", "1", ")"}]}], "-", 
               RowBox[{"3", " ", "L"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "3"], " ", 
          SuperscriptBox["L", "4"]}], "+", 
         RowBox[{"828", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "4"], " ", 
          SuperscriptBox["L", "3"]}], "+", 
         RowBox[{"21588", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "8"]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "4"], " ", 
          SuperscriptBox["L", "3"]}], "-", 
         RowBox[{"7860", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{"2", " ", "L", " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "4"], " ", 
          SuperscriptBox["L", "3"]}], "-", 
         RowBox[{"1740", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "4"], " ", 
          SuperscriptBox["L", "3"]}], "+", 
         RowBox[{"564", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "4"], " ", 
          SuperscriptBox["L", "3"]}], "-", 
         RowBox[{"3144", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "4"], " ", 
          SuperscriptBox["L", "3"]}], "-", 
         RowBox[{"1048", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "4"], " ", 
          SuperscriptBox["L", "3"]}], "-", 
         RowBox[{"1656", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             FractionBox["2", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "4"], " ", 
          SuperscriptBox["L", "3"]}], "-", 
         RowBox[{"792", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "7"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "4"], " ", 
          SuperscriptBox["L", "3"]}], "-", 
         RowBox[{"5556", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "7"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "4"], " ", 
          SuperscriptBox["L", "3"]}], "-", 
         RowBox[{"524", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "4"], " ", 
          SuperscriptBox["L", "3"]}], "-", 
         RowBox[{"660", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "7"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"s", "(", "1", ")"}]}], "-", 
               RowBox[{"3", " ", "L"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "4"], " ", 
          SuperscriptBox["L", "3"]}], "-", 
         RowBox[{"324", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "5"], " ", 
          SuperscriptBox["L", "2"]}], "-", 
         RowBox[{"13104", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "8"]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "5"], " ", 
          SuperscriptBox["L", "2"]}], "+", 
         RowBox[{"6864", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{"2", " ", "L", " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "5"], " ", 
          SuperscriptBox["L", "2"]}], "+", 
         RowBox[{"1128", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "5"], " ", 
          SuperscriptBox["L", "2"]}], "-", 
         RowBox[{"144", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "5"], " ", 
          SuperscriptBox["L", "2"]}], "+", 
         RowBox[{"1560", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "5"], " ", 
          SuperscriptBox["L", "2"]}], "+", 
         RowBox[{"520", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "5"], " ", 
          SuperscriptBox["L", "2"]}], "+", 
         RowBox[{"648", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             FractionBox["2", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "5"], " ", 
          SuperscriptBox["L", "2"]}], "+", 
         RowBox[{"312", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "7"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "5"], " ", 
          SuperscriptBox["L", "2"]}], "+", 
         RowBox[{"1992", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "7"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "5"], " ", 
          SuperscriptBox["L", "2"]}], "+", 
         RowBox[{"260", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "5"], " ", 
          SuperscriptBox["L", "2"]}], "+", 
         RowBox[{"288", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "7"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"s", "(", "1", ")"}]}], "-", 
               RowBox[{"3", " ", "L"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "5"], " ", 
          SuperscriptBox["L", "2"]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "6"], " ", "L"}], "+", 
         RowBox[{"4272", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "8"]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "6"], " ", "L"}], "-", 
         RowBox[{"3120", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{"2", " ", "L", " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "6"], " ", "L"}], "-", 
         RowBox[{"288", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "6"], " ", "L"}], "-", 
         RowBox[{"288", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "6"], " ", "L"}], "-", 
         RowBox[{"96", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "6"], " ", "L"}], "-", 
         RowBox[{"96", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             FractionBox["2", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "6"], " ", "L"}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "7"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "6"], " ", "L"}], "-", 
         RowBox[{"288", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "7"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "6"], " ", "L"}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "6"], " ", "L"}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], " ", 
             SubscriptBox["\[Phi]", "5"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "7"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"s", "(", "1", ")"}]}], "-", 
               RowBox[{"3", " ", "L"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "6"], " ", "L"}], "-", 
         RowBox[{"576", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "8"]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "7"]}], "+", 
         RowBox[{"576", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{"2", " ", "L", " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "8"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"s", "(", "1", ")"}], "7"]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", "L", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"L", "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"s", "(", "1", ")"}]}], ")"}]}], ")"}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.845300329779413*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"a1f21ad3-92c9-4969-9fe9-18a219e26103"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Out", "[", "47", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Phi]", "j"], ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["\[Phi]", "k"], ",", "1"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}], "/.", 
    RowBox[{
     SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "//", "Factor"}], "//",
   "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.845299317602581*^9, 3.845299351171617*^9}, {
  3.845303646167193*^9, 3.84530365079347*^9}, {3.845303818914893*^9, 
  3.845303826280442*^9}, {3.845303978907919*^9, 3.845303984319892*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"dbecab0c-797d-4ef4-b858-c56f561eb1fb"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0", "0", "0", "0", "0", "0"},
      {
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}]},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"s", "(", "1", ")"}]},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0", 
       RowBox[{"s", "(", "1", ")"}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{3.8452993513923883`*^9, 3.845303651420836*^9, 
  3.8453038267317963`*^9, 3.8453039865713253`*^9},
 CellLabel->
  "Out[65]//MatrixForm=",ExpressionUUID->"06bf8bb1-a46c-460e-ae8d-\
ea15ea587f16"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"e", "[", "1", "]"}], "-", 
      RowBox[{"e", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "2", "]"}], "-", 
      RowBox[{"e", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "3", "]"}], "-", 
      RowBox[{"e", "[", "4", "]"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "4", "]"}], "-", 
      RowBox[{"e", "[", "5", "]"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "5", "]"}], "-", 
      RowBox[{"e", "[", "6", "]"}], "-", 
      RowBox[{"e", "[", "8", "]"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "6", "]"}], "-", 
      RowBox[{"e", "[", "7", "]"}], "-", 
      RowBox[{"e", "[", "8", "]"}]}], ",", 
     RowBox[{"e", "[", "7", "]"}], ",", 
     RowBox[{"e", "[", "8", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"e", "[", "J", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"J", ",", "1", ",", "8"}], "}"}]}], "]"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8452994634383183`*^9, 3.8452994799444313`*^9}, {
  3.845299637578191*^9, 3.8452996406719923`*^9}, {3.845303670419202*^9, 
  3.845303695446188*^9}, {3.8453037326906843`*^9, 3.845303733046219*^9}, {
  3.845303830837215*^9, 3.84530384923713*^9}, {3.84530401285987*^9, 
  3.845304034101087*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"ed535958-dde6-4e72-96c3-9ee46262a2a7"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
     {"0", "1", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
     {"0", "0", "1", 
      RowBox[{"-", "1"}], "0", "0", "0", "0"},
     {"0", "0", "0", "1", 
      RowBox[{"-", "1"}], "0", "0", "0"},
     {"0", "0", "0", "0", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}]},
     {"0", "0", "0", "0", "0", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}]},
     {"0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.845299641818386*^9, {3.845303728520122*^9, 3.845303733688052*^9}, 
   3.8453038495695553`*^9, 3.8453040346220083`*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"a1233d68-01fa-4a50-9e7d-c6690ee96dd9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["S", "2"], ",", 
     RowBox[{
      SubscriptBox["S", "1"], "+", 
      SubscriptBox["S", "2"], "+", 
      SubscriptBox["S", "3"]}], ",", 
     RowBox[{
      SubscriptBox["S", "3"], "+", 
      SubscriptBox["S", "4"]}], ",", 
     RowBox[{
      SubscriptBox["S", "4"], "+", 
      SubscriptBox["S", "5"]}], ",", 
     SubscriptBox["S", "5"], ",", 
     SubscriptBox["S", "8"], ",", 
     SubscriptBox["S", "7"], ",", 
     SubscriptBox["S", "6"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{
      SubscriptBox["S", "J"], ",", 
      RowBox[{"{", 
       RowBox[{"J", ",", "1", ",", "8"}], "}"}]}], "]"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.845299657668442*^9, 3.845299692366232*^9}, {
  3.8452997747358847`*^9, 3.8452997782601852`*^9}, {3.845299808264265*^9, 
  3.845299818466242*^9}, {3.845299863871484*^9, 3.845299868923047*^9}, {
  3.845303699454591*^9, 3.845303725642995*^9}, {3.845303858119616*^9, 
  3.845303867362433*^9}, {3.8453039245425386`*^9, 3.845303929798126*^9}, {
  3.845304039665724*^9, 3.845304048461924*^9}, {3.845304106068012*^9, 
  3.845304107045158*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"82800121-20bb-4ad0-9402-1ffdacfcb737"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "0", "0", "0", "0", "0", "0"},
     {"1", "1", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.8452996928636847`*^9, 3.845299778636051*^9, 
  3.845299818702105*^9, 3.845299869175617*^9, 3.845303735664694*^9, 
  3.8453038676968*^9, 3.8453039324680853`*^9, 3.8453040486508627`*^9, 
  3.845304107715095*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"ef3d98d9-3d70-48e2-848a-75e0e2800f25"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", "K", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Inverse", "[", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Inverse", "[", 
           RowBox[{"(", "\[NoBreak]", GridBox[{
              {"1", 
               RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
              {"0", "1", 
               RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
              {"0", "0", "1", 
               RowBox[{"-", "1"}], "0", "0", "0", "0"},
              {"0", "0", "0", "1", 
               RowBox[{"-", "1"}], "0", "0", "0"},
              {"0", "0", "0", "0", "1", 
               RowBox[{"-", "1"}], "0", 
               RowBox[{"-", "1"}]},
              {"0", "0", "0", "0", "0", "1", 
               RowBox[{"-", "1"}], 
               RowBox[{"-", "1"}]},
              {"0", "0", "0", "0", "0", "0", "1", "0"},
              {"0", "0", "0", "0", "0", "0", "0", "1"}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.7]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}], "\[NoBreak]", ")"}], "]"}], ".", 
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"0", "1", "0", "0", "0", "0", "0", "0"},
             {"1", "1", "1", "0", "0", "0", "0", "0"},
             {"0", "0", "1", "1", "0", "0", "0", "0"},
             {"0", "0", "0", "1", "1", "0", "0", "0"},
             {"0", "0", "0", "0", "1", "0", "0", "0"},
             {"0", "0", "0", "0", "0", "0", "0", "1"},
             {"0", "0", "0", "0", "0", "0", "1", "0"},
             {"0", "0", "0", "0", "0", "1", "0", "0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}]}], "]"}], "]"}], ".", 
       RowBox[{"Table", "[", 
        RowBox[{
         SubscriptBox["\[Phi]", "J"], ",", 
         RowBox[{"{", 
          RowBox[{"J", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ")"}], "[", 
     RowBox[{"[", "K", "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"K", ",", "1", ",", "8"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8452997109518642`*^9, 3.845299719599333*^9}, 
   3.8452997847983713`*^9, 3.8452998250712223`*^9, 3.845299875645892*^9, {
   3.845303744867406*^9, 3.8453037572014217`*^9}, {3.8453038810378027`*^9, 
   3.845303895200707*^9}, 3.8453039416398697`*^9, {3.845304054744215*^9, 
   3.8453040654189873`*^9}, 3.845304113307599*^9},
 CellLabel->"In[70]:=",ExpressionUUID->"0510392b-4fe6-4bb4-bf0c-8d5b1cd416b9"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "(", "1", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "2"], "-", 
      SubscriptBox["\[Phi]", "1"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "2", ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "1"]}], "-", 
      SubscriptBox["\[Phi]", "2"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "3", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "3"], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "1"]}]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "4", ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "1"]}], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      SubscriptBox["\[Phi]", "4"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "5", ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Phi]", "1"]}]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "3"]}], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      SubscriptBox["\[Phi]", "5"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "6", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "1"], "-", 
      SubscriptBox["\[Phi]", "3"], "+", 
      SubscriptBox["\[Phi]", "4"], "-", 
      SubscriptBox["\[Phi]", "5"], "+", 
      SubscriptBox["\[Phi]", "8"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "7", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "7"], "-", 
      SubscriptBox["\[Phi]", "8"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "8", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "1"], "-", 
      SubscriptBox["\[Phi]", "3"], "+", 
      SubscriptBox["\[Phi]", "4"], "-", 
      SubscriptBox["\[Phi]", "5"], "+", 
      SubscriptBox["\[Phi]", "6"], "-", 
      SubscriptBox["\[Phi]", "8"]}]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8452997203077507`*^9, 3.8452997856088448`*^9, 3.84529982564143*^9, 
   3.8452998770619793`*^9, 3.845303758689962*^9, 3.845303895792182*^9, {
   3.84530393393316*^9, 3.845303943211706*^9}, 3.845304066068894*^9, 
   3.84530411447099*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"2ac2ddb6-7340-44e5-82d4-888fdadd02dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Out", "[", "47", "]"}], "/.", 
             RowBox[{
              SubscriptBox["\[Phi]", "J_"], "\[Rule]", 
              RowBox[{"a", "[", "J", "]"}]}]}], "/.", 
            RowBox[{"Out", "[", "70", "]"}]}], ",", 
           SubscriptBox["\[Phi]", "j"]}], "]"}], ",", 
         SubscriptBox["\[Phi]", "k"]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "/.", 
    RowBox[{
     RowBox[{"s", "[", "1", "]"}], "\[Rule]", "1"}]}], "//", "Factor"}], "//",
   "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.845299744970804*^9, 3.845299789128113*^9}, {
  3.845299828704483*^9, 3.845299828813531*^9}, {3.8452998798232727`*^9, 
  3.845299880211809*^9}, {3.8453037709101353`*^9, 3.8453037793061657`*^9}, {
  3.845303899749983*^9, 3.845303907314508*^9}, {3.845303946137093*^9, 
  3.845303946777989*^9}, {3.845304119293836*^9, 3.845304132359963*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"9f9b3fa2-1365-4dd5-92ff-b89c4aae81e2"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
      {"1", 
       RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
      {"0", "1", 
       RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
      {"0", "0", "1", 
       RowBox[{"-", "2"}], "1", "0", "0", "0"},
      {"0", "0", "0", "1", 
       RowBox[{"-", "2"}], "1", "0", "0"},
      {"0", "0", "0", "0", "1", 
       RowBox[{"-", "2"}], "1", "1"},
      {"0", "0", "0", "0", "0", "1", 
       RowBox[{"-", "2"}], "0"},
      {"0", "0", "0", "0", "0", "1", "0", 
       RowBox[{"-", "2"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8452997599331617`*^9, 3.845299789404355*^9}, 
   3.845299829283516*^9, 3.845299880904847*^9, 3.845303780315696*^9, 
   3.84530390914142*^9, 3.845303947961191*^9, {3.845304123686159*^9, 
   3.845304133835627*^9}},
 CellLabel->
  "Out[72]//MatrixForm=",ExpressionUUID->"6cd80493-18ec-4446-8664-\
a8d9de217307"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"CartanMatrix", "[", "D8", "]"}]}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.8453041254838037`*^9, 3.84530414052562*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"91d90a09-ff48-48a4-b545-6fadc117befc"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
      {"1", 
       RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
      {"0", "1", 
       RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
      {"0", "0", "1", 
       RowBox[{"-", "2"}], "1", "0", "0", "0"},
      {"0", "0", "0", "1", 
       RowBox[{"-", "2"}], "1", "0", "0"},
      {"0", "0", "0", "0", "1", 
       RowBox[{"-", "2"}], "1", "1"},
      {"0", "0", "0", "0", "0", "1", 
       RowBox[{"-", "2"}], "0"},
      {"0", "0", "0", "0", "0", "1", "0", 
       RowBox[{"-", "2"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{3.845304140744258*^9},
 CellLabel->
  "Out[73]//MatrixForm=",ExpressionUUID->"162296a7-5c82-4ea8-9716-\
639ec27fb111"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"col1test", "[", "9", "]"}]], "Input",
 CellChangeTimes->{{3.84530414824881*^9, 3.845304150724162*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"909e6035-8ff6-48ea-a0dc-3b3e7703ba07"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "8", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "0.000318`2.9539721134804053", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 8, " after ", 0.000318`2.9539721134804053, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845304151015594*^9},
 CellLabel->
  "During evaluation of \
In[74]:=",ExpressionUUID->"6aeffab2-8268-4d19-a613-110baabb466e"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "7", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "0.185783`5.720550965026728", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 7, " after ", 0.185783`5.720550965026728, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.8453041511987953`*^9},
 CellLabel->
  "During evaluation of \
In[74]:=",ExpressionUUID->"ce513c5c-d804-4d3b-af45-1b6c9ae644bb"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "6", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "5.905441`7.2227973284201274", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 6, " after ", 5.905441`7.2227973284201274, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.8453041569186907`*^9},
 CellLabel->
  "During evaluation of \
In[74]:=",ExpressionUUID->"9b0a8ad3-732d-4bc6-8180-b7e9249af627"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "5", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "64.037642`8.25798032540591", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 5, " after ", 64.037642`8.25798032540591, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845304215050807*^9},
 CellLabel->
  "During evaluation of \
In[74]:=",ExpressionUUID->"b01c8429-63cd-436f-a4b6-01ed1703cae3"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "4", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "242.891274`8.836956906317896", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   
   SequenceForm[
   "Starting index ", 4, " after ", 242.891274`8.836956906317896, " seconds"],
   
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845304393904477*^9},
 CellLabel->
  "During evaluation of \
In[74]:=",ExpressionUUID->"136c6710-e9be-4f0b-a96a-cc565ff424fc"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "3", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "415.00813`9.069601598110603", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 3, " after ", 415.00813`9.069601598110603, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845304566021327*^9},
 CellLabel->
  "During evaluation of \
In[74]:=",ExpressionUUID->"5f7e3f8b-2c5f-4f96-b2f4-dfcdd5136c9c"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "2", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "520.710245`9.168141116021282", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   
   SequenceForm[
   "Starting index ", 2, " after ", 520.710245`9.168141116021282, " seconds"],
   
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.8453046717234383`*^9},
 CellLabel->
  "During evaluation of \
In[74]:=",ExpressionUUID->"c6bf57d5-9e95-4d2a-95b3-94ad4d556452"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "1", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "562.295467`9.20150957591197", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 1, " after ", 562.295467`9.20150957591197, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845304713308625*^9},
 CellLabel->
  "During evaluation of \
In[74]:=",ExpressionUUID->"2e158d5e-ffec-4d36-a2a7-918d1e00c53d"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "0", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "647.232137`9.262605066647867", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   
   SequenceForm[
   "Starting index ", 0, " after ", 647.232137`9.262605066647867, " seconds"],
   
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845304798245266*^9},
 CellLabel->
  "During evaluation of \
In[74]:=",ExpressionUUID->"b02bb080-ed1d-4f77-bd29-ed7c3403e564"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Time to finish: \"\>", "\[InvisibleSpace]", "648.877903`", 
    "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm["Time to finish: ", 648.877903, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.84530479988936*^9},
 CellLabel->
  "During evaluation of \
In[74]:=",ExpressionUUID->"485f6787-86a6-4b70-bed7-a2a3ae13730c"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "L"}], " ", 
       SubscriptBox["\[Phi]", "0"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"648", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox["L", "9"]}], "-", 
       RowBox[{"648", " ", 
        SuperscriptBox["L", "9"]}], "-", 
       RowBox[{"324", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "8"]}], "-", 
       RowBox[{"108", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "8"]}], "+", 
       RowBox[{"108", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "8"]}], "-", 
       RowBox[{"324", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "8"]}], "-", 
       RowBox[{"108", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "8"]}], "-", 
       RowBox[{"324", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           FractionBox["2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "8"]}], "+", 
       RowBox[{"108", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "8"]}], "-", 
       RowBox[{"108", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "8"]}], "-", 
       RowBox[{"324", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "8"]}], "-", 
       RowBox[{"6804", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "8"]}], "-", 
       RowBox[{"108", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "9"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "8"]}], "+", 
       RowBox[{"432", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
           SubscriptBox["\[Phi]", "9"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "8"]}], "-", 
       RowBox[{"324", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}], "-", 
             RowBox[{"2", " ", "L"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "9"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "8"]}], "+", 
       RowBox[{"8208", " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "8"]}], "+", 
       RowBox[{"3942", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "7"]}], "+", 
       RowBox[{"1242", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "7"]}], "-", 
       RowBox[{"1080", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "7"]}], "+", 
       RowBox[{"3456", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "7"]}], "+", 
       RowBox[{"1152", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "7"]}], "+", 
       RowBox[{"3132", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           FractionBox["2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "7"]}], "-", 
       RowBox[{"990", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "7"]}], "+", 
       RowBox[{"972", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "7"]}], "+", 
       RowBox[{"2808", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "7"]}], "+", 
       RowBox[{"29898", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "7"]}], "+", 
       RowBox[{"1062", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "9"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "7"]}], "-", 
       RowBox[{"3384", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
           SubscriptBox["\[Phi]", "9"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "7"]}], "+", 
       RowBox[{"2484", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}], "-", 
             RowBox[{"2", " ", "L"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "9"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "7"]}], "-", 
       RowBox[{"44694", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "7"]}], "-", 
       RowBox[{"20376", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "6"]}], "-", 
       RowBox[{"5964", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "6"]}], "+", 
       RowBox[{"4317", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "6"]}], "-", 
       RowBox[{"15111", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "6"]}], "-", 
       RowBox[{"5037", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "6"]}], "-", 
       RowBox[{"12141", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           FractionBox["2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "6"]}], "+", 
       RowBox[{"3552", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "6"]}], "-", 
       RowBox[{"3525", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "6"]}], "-", 
       RowBox[{"9657", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "6"]}], "-", 
       RowBox[{"72207", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "6"]}], "-", 
       RowBox[{"4224", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "9"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "6"]}], "+", 
       RowBox[{"10884", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
           SubscriptBox["\[Phi]", "9"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "6"]}], "-", 
       RowBox[{"7983", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}], "-", 
             RowBox[{"2", " ", "L"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "9"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "6"]}], "+", 
       RowBox[{"137472", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "6"]}], "+", 
       RowBox[{"58548", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "5"]}], "+", 
       RowBox[{"15540", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "5"]}], "-", 
       RowBox[{"8808", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "5"]}], "+", 
       RowBox[{"35058", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "5"]}], "+", 
       RowBox[{"11686", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "5"]}], "+", 
       RowBox[{"24402", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           FractionBox["2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "5"]}], "-", 
       RowBox[{"6358", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "5"]}], "+", 
       RowBox[{"6747", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "5"]}], "+", 
       RowBox[{"17229", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "5"]}], "+", 
       RowBox[{"105129", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "5"]}], "+", 
       RowBox[{"8820", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "9"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "5"]}], "-", 
       RowBox[{"18570", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
           SubscriptBox["\[Phi]", "9"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "5"]}], "+", 
       RowBox[{"13917", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}], "-", 
             RowBox[{"2", " ", "L"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "9"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "5"]}], "-", 
       RowBox[{"263340", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "5"]}], "-", 
       RowBox[{"102396", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"23772", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "4"]}], "+", 
       RowBox[{"9609", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"46443", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"15481", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"27369", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           FractionBox["2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "4"]}], "+", 
       RowBox[{"5944", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"7401", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"17313", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"94599", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"10452", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "9"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "4"]}], "+", 
       RowBox[{"18108", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
           SubscriptBox["\[Phi]", "9"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"14187", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}], "-", 
             RowBox[{"2", " ", "L"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "9"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "4"]}], "+", 
       RowBox[{"325752", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "4"]}], "+", 
       RowBox[{"111678", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"21378", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", 
        SuperscriptBox["L", "3"]}], "-", 
       RowBox[{"5238", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"34932", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"11644", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"17100", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           FractionBox["2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", 
        SuperscriptBox["L", "3"]}], "-", 
       RowBox[{"2728", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"4665", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"9843", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"51381", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"7038", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "9"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", 
        SuperscriptBox["L", "3"]}], "-", 
       RowBox[{"10086", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
           SubscriptBox["\[Phi]", "9"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"8439", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}], "-", 
             RowBox[{"2", " ", "L"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "9"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", 
        SuperscriptBox["L", "3"]}], "-", 
       RowBox[{"260046", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", 
        SuperscriptBox["L", "3"]}], "-", 
       RowBox[{"74184", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "7"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"10476", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "7"], " ", 
        SuperscriptBox["L", "2"]}], "+", 
       RowBox[{"1080", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "7"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"13716", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "7"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"4572", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "7"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"5532", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           FractionBox["2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "7"], " ", 
        SuperscriptBox["L", "2"]}], "+", 
       RowBox[{"480", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "7"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"1566", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "7"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"2946", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "7"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"15390", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "7"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"2496", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "9"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "7"], " ", 
        SuperscriptBox["L", "2"]}], "+", 
       RowBox[{"2976", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
           SubscriptBox["\[Phi]", "9"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "7"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"2706", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}], "-", 
             RowBox[{"2", " ", "L"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "9"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "7"], " ", 
        SuperscriptBox["L", "2"]}], "+", 
       RowBox[{"129048", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "7"], " ", 
        SuperscriptBox["L", "2"]}], "+", 
       RowBox[{"27432", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "8"], " ", "L"}], "+", 
       RowBox[{"2160", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "8"], " ", "L"}], "+", 
       RowBox[{"2160", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "8"], " ", "L"}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "8"], " ", "L"}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           FractionBox["2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "8"], " ", "L"}], "+", 
       RowBox[{"216", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "8"], " ", "L"}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "8"], " ", "L"}], "+", 
       RowBox[{"1944", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "8"], " ", "L"}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "9"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "8"], " ", "L"}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
           SubscriptBox["\[Phi]", "9"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "8"], " ", "L"}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}], "-", 
             RowBox[{"2", " ", "L"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "9"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "8"], " ", "L"}], "-", 
       RowBox[{"36072", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "8"], " ", "L"}], "-", 
       RowBox[{"4320", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "9"]}], "+", 
       RowBox[{"4320", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "9"]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"6", " ", "L", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"5", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.845304799935274*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"ea26d04d-db36-4c49-92f7-d170ef021192"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Out", "[", "74", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Phi]", "j"], ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["\[Phi]", "k"], ",", "1"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "9"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "9"}], "}"}]}], "]"}], "/.", 
    RowBox[{
     SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "//", "Factor"}], "//",
   "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.845299317602581*^9, 3.845299351171617*^9}, {
  3.845303646167193*^9, 3.84530365079347*^9}, {3.845303818914893*^9, 
  3.845303826280442*^9}, {3.845303978907919*^9, 3.845303984319892*^9}, {
  3.8453094083316793`*^9, 3.8453094169319057`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"2c638da3-4445-445b-9014-05a60e42a4fc"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0", "0", "0", "0", "0", "0", "0"},
      {
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0", "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0", "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}]},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"s", "(", "1", ")"}]},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0", 
       RowBox[{"s", "(", "1", ")"}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{3.8452993513923883`*^9, 3.845303651420836*^9, 
  3.8453038267317963`*^9, 3.8453039865713253`*^9, 3.8453094186622553`*^9},
 CellLabel->
  "Out[75]//MatrixForm=",ExpressionUUID->"4e3117df-49fd-4b72-8f09-\
08f6cc6e03d3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"e", "[", "1", "]"}], "-", 
      RowBox[{"e", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "2", "]"}], "-", 
      RowBox[{"e", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "3", "]"}], "-", 
      RowBox[{"e", "[", "4", "]"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "4", "]"}], "-", 
      RowBox[{"e", "[", "5", "]"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "5", "]"}], "-", 
      RowBox[{"e", "[", "6", "]"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "6", "]"}], "-", 
      RowBox[{"e", "[", "7", "]"}], "-", 
      RowBox[{"e", "[", "9", "]"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "7", "]"}], "-", 
      RowBox[{"e", "[", "8", "]"}], "-", 
      RowBox[{"e", "[", "9", "]"}]}], ",", 
     RowBox[{"e", "[", "8", "]"}], ",", 
     RowBox[{"e", "[", "9", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"e", "[", "J", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"J", ",", "1", ",", "9"}], "}"}]}], "]"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8452994634383183`*^9, 3.8452994799444313`*^9}, {
  3.845299637578191*^9, 3.8452996406719923`*^9}, {3.845303670419202*^9, 
  3.845303695446188*^9}, {3.8453037326906843`*^9, 3.845303733046219*^9}, {
  3.845303830837215*^9, 3.84530384923713*^9}, {3.84530401285987*^9, 
  3.845304034101087*^9}, {3.845309425019405*^9, 3.845309474903345*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"32870acd-04a0-4fab-9e61-d08bd2632970"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", 
      RowBox[{"-", "1"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", 
      RowBox[{"-", "1"}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}]},
     {"0", "0", "0", "0", "0", "0", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}]},
     {"0", "0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.845299641818386*^9, {3.845303728520122*^9, 3.845303733688052*^9}, 
   3.8453038495695553`*^9, 3.8453040346220083`*^9, 3.8453094756959753`*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"a8ee7447-093a-4732-a0ee-126b251b0f2e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["S", "2"], ",", 
     RowBox[{
      SubscriptBox["S", "1"], "+", 
      SubscriptBox["S", "2"], "+", 
      SubscriptBox["S", "3"]}], ",", 
     RowBox[{
      SubscriptBox["S", "3"], "+", 
      SubscriptBox["S", "4"]}], ",", 
     RowBox[{
      SubscriptBox["S", "4"], "+", 
      SubscriptBox["S", "5"]}], ",", 
     RowBox[{
      SubscriptBox["S", "5"], "+", 
      SubscriptBox["S", "6"]}], ",", 
     SubscriptBox["S", "6"], ",", 
     SubscriptBox["S", "9"], ",", 
     SubscriptBox["S", "8"], ",", 
     SubscriptBox["S", "7"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{
      SubscriptBox["S", "J"], ",", 
      RowBox[{"{", 
       RowBox[{"J", ",", "1", ",", "9"}], "}"}]}], "]"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.845299657668442*^9, 3.845299692366232*^9}, {
  3.8452997747358847`*^9, 3.8452997782601852`*^9}, {3.845299808264265*^9, 
  3.845299818466242*^9}, {3.845299863871484*^9, 3.845299868923047*^9}, {
  3.845303699454591*^9, 3.845303725642995*^9}, {3.845303858119616*^9, 
  3.845303867362433*^9}, {3.8453039245425386`*^9, 3.845303929798126*^9}, {
  3.845304039665724*^9, 3.845304048461924*^9}, {3.845304106068012*^9, 
  3.845304107045158*^9}, {3.84530948354106*^9, 3.845309501023428*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"4004894d-0edb-4d43-8f11-84689f91062c"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
     {"1", "1", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.8452996928636847`*^9, 3.845299778636051*^9, 
  3.845299818702105*^9, 3.845299869175617*^9, 3.845303735664694*^9, 
  3.8453038676968*^9, 3.8453039324680853`*^9, 3.8453040486508627`*^9, 
  3.845304107715095*^9, 3.845309501993003*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"e3e87c99-7ad6-4252-813b-6eacb1aef360"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", "K", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Inverse", "[", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Inverse", "[", 
           RowBox[{"(", "\[NoBreak]", GridBox[{
              {"1", 
               RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
              {"0", "1", 
               RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
              {"0", "0", "1", 
               RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
              {"0", "0", "0", "1", 
               RowBox[{"-", "1"}], "0", "0", "0", "0"},
              {"0", "0", "0", "0", "1", 
               RowBox[{"-", "1"}], "0", "0", "0"},
              {"0", "0", "0", "0", "0", "1", 
               RowBox[{"-", "1"}], "0", 
               RowBox[{"-", "1"}]},
              {"0", "0", "0", "0", "0", "0", "1", 
               RowBox[{"-", "1"}], 
               RowBox[{"-", "1"}]},
              {"0", "0", "0", "0", "0", "0", "0", "1", "0"},
              {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.7]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}], "\[NoBreak]", ")"}], "]"}], ".", 
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
             {"1", "1", "1", "0", "0", "0", "0", "0", "0"},
             {"0", "0", "1", "1", "0", "0", "0", "0", "0"},
             {"0", "0", "0", "1", "1", "0", "0", "0", "0"},
             {"0", "0", "0", "0", "1", "1", "0", "0", "0"},
             {"0", "0", "0", "0", "0", "1", "0", "0", "0"},
             {"0", "0", "0", "0", "0", "0", "0", "0", "1"},
             {"0", "0", "0", "0", "0", "0", "0", "1", "0"},
             {"0", "0", "0", "0", "0", "0", "1", "0", "0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}]}], "]"}], "]"}], ".", 
       RowBox[{"Table", "[", 
        RowBox[{
         SubscriptBox["\[Phi]", "J"], ",", 
         RowBox[{"{", 
          RowBox[{"J", ",", "1", ",", "9"}], "}"}]}], "]"}]}], ")"}], "[", 
     RowBox[{"[", "K", "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"K", ",", "1", ",", "9"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8452997109518642`*^9, 3.845299719599333*^9}, 
   3.8452997847983713`*^9, 3.8452998250712223`*^9, 3.845299875645892*^9, {
   3.845303744867406*^9, 3.8453037572014217`*^9}, {3.8453038810378027`*^9, 
   3.845303895200707*^9}, 3.8453039416398697`*^9, {3.845304054744215*^9, 
   3.8453040654189873`*^9}, 3.845304113307599*^9, 3.845309512653021*^9, {
   3.845309577691731*^9, 3.845309582902767*^9}, 3.845309824397883*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"2f6bbbaf-4490-407e-b405-4d25964a187c"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "(", "1", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "2"], "-", 
      SubscriptBox["\[Phi]", "1"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "2", ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "1"]}], "-", 
      SubscriptBox["\[Phi]", "2"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "3", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "3"], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "1"]}]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "4", ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "1"]}], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      SubscriptBox["\[Phi]", "4"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "5", ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Phi]", "1"]}]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "3"]}], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      SubscriptBox["\[Phi]", "5"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "6", ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "1"]}], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "4"]}], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "5"]}], "+", 
      SubscriptBox["\[Phi]", "6"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "7", ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      SubscriptBox["\[Phi]", "3"], "-", 
      SubscriptBox["\[Phi]", "4"], "+", 
      SubscriptBox["\[Phi]", "5"], "-", 
      SubscriptBox["\[Phi]", "6"], "+", 
      SubscriptBox["\[Phi]", "9"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "8", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "8"], "-", 
      SubscriptBox["\[Phi]", "9"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "9", ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      SubscriptBox["\[Phi]", "3"], "-", 
      SubscriptBox["\[Phi]", "4"], "+", 
      SubscriptBox["\[Phi]", "5"], "-", 
      SubscriptBox["\[Phi]", "6"], "+", 
      SubscriptBox["\[Phi]", "7"], "-", 
      SubscriptBox["\[Phi]", "9"]}]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8452997203077507`*^9, 3.8452997856088448`*^9, 3.84529982564143*^9, 
   3.8452998770619793`*^9, 3.845303758689962*^9, 3.845303895792182*^9, {
   3.84530393393316*^9, 3.845303943211706*^9}, 3.845304066068894*^9, 
   3.84530411447099*^9, 3.845309583226207*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"3dc4b5b9-bcc8-44b4-8713-0115d5a44b31"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Out", "[", "74", "]"}], "/.", 
             RowBox[{
              SubscriptBox["\[Phi]", "J_"], "\[Rule]", 
              RowBox[{"a", "[", "J", "]"}]}]}], "/.", 
            RowBox[{"Out", "[", "78", "]"}]}], ",", 
           SubscriptBox["\[Phi]", "j"]}], "]"}], ",", 
         SubscriptBox["\[Phi]", "k"]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "9"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "/.", 
    RowBox[{
     RowBox[{"s", "[", "1", "]"}], "\[Rule]", "1"}]}], "//", "Factor"}], "//",
   "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.845299744970804*^9, 3.845299789128113*^9}, {
  3.845299828704483*^9, 3.845299828813531*^9}, {3.8452998798232727`*^9, 
  3.845299880211809*^9}, {3.8453037709101353`*^9, 3.8453037793061657`*^9}, {
  3.845303899749983*^9, 3.845303907314508*^9}, {3.845303946137093*^9, 
  3.845303946777989*^9}, {3.845304119293836*^9, 3.845304132359963*^9}, {
  3.84530958929851*^9, 3.845309604738855*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"023d7392-7985-49db-8f13-79088092c8c9"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
      {"1", 
       RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
      {"0", "1", 
       RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
      {"0", "0", "1", 
       RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
      {"0", "0", "0", "1", 
       RowBox[{"-", "2"}], "1", "0", "0", "0"},
      {"0", "0", "0", "0", "1", 
       RowBox[{"-", "2"}], "1", "0", "0"},
      {"0", "0", "0", "0", "0", "1", 
       RowBox[{"-", "2"}], "1", "1"},
      {"0", "0", "0", "0", "0", "0", "1", 
       RowBox[{"-", "2"}], "0"},
      {"0", "0", "0", "0", "0", "0", "1", "0", 
       RowBox[{"-", "2"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8452997599331617`*^9, 3.845299789404355*^9}, 
   3.845299829283516*^9, 3.845299880904847*^9, 3.845303780315696*^9, 
   3.84530390914142*^9, 3.845303947961191*^9, {3.845304123686159*^9, 
   3.845304133835627*^9}, 3.845309606487002*^9},
 CellLabel->
  "Out[79]//MatrixForm=",ExpressionUUID->"fed88d48-ea3f-490e-ae67-\
32ccdadf41ff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"CartanMatrix", "[", "D9", "]"}]}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.8453041254838037`*^9, 3.84530414052562*^9}, {
  3.845309614498291*^9, 3.845309614698195*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"2cc7c570-cab4-4698-9c7b-c657b62049bb"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
      {"1", 
       RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
      {"0", "1", 
       RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
      {"0", "0", "1", 
       RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
      {"0", "0", "0", "1", 
       RowBox[{"-", "2"}], "1", "0", "0", "0"},
      {"0", "0", "0", "0", "1", 
       RowBox[{"-", "2"}], "1", "0", "0"},
      {"0", "0", "0", "0", "0", "1", 
       RowBox[{"-", "2"}], "1", "1"},
      {"0", "0", "0", "0", "0", "0", "1", 
       RowBox[{"-", "2"}], "0"},
      {"0", "0", "0", "0", "0", "0", "1", "0", 
       RowBox[{"-", "2"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{3.845304140744258*^9, 3.845309615318749*^9},
 CellLabel->
  "Out[80]//MatrixForm=",ExpressionUUID->"11147e2e-4874-4aa9-a465-\
3c0a97778ff0"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{768, 915},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
CommonDefaultFormatTypes->{"Output"->TraditionalForm},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"82265086-4327-4f41-9661-b82ef772bacf"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 109, 1, 30, "Input",ExpressionUUID->"186935a2-145b-4163-9a20-93901190831c"],
Cell[CellGroupData[{
Cell[692, 25, 223, 4, 69, "Chapter",ExpressionUUID->"94daa7b3-35e9-42b7-8f73-0c8dcc671ed6"],
Cell[918, 31, 3235, 92, 280, "Input",ExpressionUUID->"38f8942a-8d44-4cad-917d-685ff6afc7d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4190, 128, 477, 7, 69, "Chapter",ExpressionUUID->"1d6ed371-c944-4306-93c1-571453f61bfc"],
Cell[4670, 137, 17225, 448, 1146, "Input",ExpressionUUID->"3f52fc98-e700-4bda-90af-0c2dbd85060a",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[21920, 589, 206, 3, 30, "Input",ExpressionUUID->"3a5248f5-4dbf-4b6d-ab5f-101976169325"],
Cell[CellGroupData[{
Cell[22151, 596, 566, 12, 20, "Print",ExpressionUUID->"b56743d2-eaf5-40b4-be0a-c10c6f48a6ce"],
Cell[22720, 610, 570, 12, 20, "Print",ExpressionUUID->"b9ed7238-d564-4c2b-9fdd-edc0b1493e04"],
Cell[23293, 624, 568, 12, 20, "Print",ExpressionUUID->"6f7303f7-1876-4c8a-8f45-1d66b7d8ca11"],
Cell[23864, 638, 566, 12, 20, "Print",ExpressionUUID->"91aeda1c-fea8-4554-9f3e-a6cb8f87215d"],
Cell[24433, 652, 566, 12, 20, "Print",ExpressionUUID->"e12ee4a5-d1cb-4acc-b3bd-5567459f5ba2"],
Cell[25002, 666, 446, 10, 20, "Print",ExpressionUUID->"f4a41227-978a-437c-baff-edf8ea92d77c"]
}, Open  ]],
Cell[25463, 679, 20622, 582, 318, "Output",ExpressionUUID->"cc382cc1-59bc-4340-b520-8e52c853d8d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46122, 1266, 880, 25, 54, "Input",ExpressionUUID->"328c6b65-7da3-4ca6-a3de-12ab099c164f"],
Cell[47005, 1293, 1746, 56, 111, "Output",ExpressionUUID->"7200a5f3-c072-4092-ae2e-b34d09e85c82"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48788, 1354, 956, 27, 52, "Input",ExpressionUUID->"142b8b48-053b-4918-b028-204502490d3a"],
Cell[49747, 1383, 805, 23, 100, "Output",ExpressionUUID->"5aa58457-5bfd-4786-bf1a-bef77ffc4f43"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50589, 1411, 805, 22, 30, "Input",ExpressionUUID->"662488a0-27e2-40ae-9f38-b9bc7b06d208"],
Cell[51397, 1435, 766, 19, 100, "Output",ExpressionUUID->"f8651c5d-1a22-4b0d-bd4b-35b9f878272d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52200, 1459, 2428, 63, 248, "Input",ExpressionUUID->"5b460c4b-7b5e-4542-a7c6-c854c9acd27a"],
Cell[54631, 1524, 1170, 34, 30, "Output",ExpressionUUID->"f28fccd6-eb4d-42bf-a4dc-8f8c1b234c43"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55838, 1563, 1187, 32, 54, "Input",ExpressionUUID->"e53a57e9-5295-487d-ab88-077cc759a77b"],
Cell[57028, 1597, 981, 29, 111, "Output",ExpressionUUID->"1a01f1f7-5bdb-48cd-883d-5cf4cfe854fe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58046, 1631, 198, 3, 30, "Input",ExpressionUUID->"246544b8-ca27-48fc-97e3-8faf18d213be"],
Cell[CellGroupData[{
Cell[58269, 1638, 221, 5, 20, "Print",ExpressionUUID->"1407b011-b7e8-41af-9c96-2230e414b114"],
Cell[58493, 1645, 238, 5, 20, "Print",ExpressionUUID->"aa85cde6-a74a-4707-b190-0bc68eca66b2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[58780, 1656, 269, 6, 30, "Input",ExpressionUUID->"354f54a9-af25-4433-ab63-b8410a06cd84"],
Cell[59052, 1664, 930, 28, 111, "Output",ExpressionUUID->"bc1b2c3e-3d5d-489c-8bac-a9eac881226f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60019, 1697, 208, 3, 30, "Input",ExpressionUUID->"ca3a8de0-4ed4-4b1a-a9a4-467abfbbfda7"],
Cell[CellGroupData[{
Cell[60252, 1704, 544, 12, 20, "Print",ExpressionUUID->"c69dc2e7-ad02-47a0-bb2a-6082fcb22886"],
Cell[60799, 1718, 544, 12, 20, "Print",ExpressionUUID->"ea14d739-611c-4b23-a35d-b3a6f0d20de2"],
Cell[61346, 1732, 542, 12, 20, "Print",ExpressionUUID->"43db9dbd-05c1-47a8-9858-7e27e90bca82"],
Cell[61891, 1746, 544, 12, 20, "Print",ExpressionUUID->"43645b2b-d4a3-42f7-9f3c-16b7608d0332"],
Cell[62438, 1760, 546, 12, 20, "Print",ExpressionUUID->"0bf00e48-ffb4-4204-a3a9-c0ff3c45b432"],
Cell[62987, 1774, 543, 12, 20, "Print",ExpressionUUID->"7014abc2-a5dc-407f-afcb-61cc08cc3423"],
Cell[63533, 1788, 422, 10, 20, "Print",ExpressionUUID->"ea7625dc-1be5-409f-8d5d-746268428b96"]
}, Open  ]]
}, Open  ]],
Cell[63982, 1802, 41600, 1142, 730, InheritFromParent,ExpressionUUID->"824df9b4-d12a-4980-93b7-1e0859e56cd6"],
Cell[CellGroupData[{
Cell[105607, 2948, 928, 26, 54, "Input",ExpressionUUID->"c42db966-eb91-41df-8c44-dd668aa5e335"],
Cell[106538, 2976, 2031, 64, 127, "Output",ExpressionUUID->"451315a4-d5c8-43f2-a295-5d7c8366c27f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108606, 3045, 1153, 31, 52, "Input",ExpressionUUID->"ec34b447-e56f-48bf-9a72-72e88e6cfe79"],
Cell[109762, 3078, 938, 26, 116, "Output",ExpressionUUID->"8b7ac30c-ba5b-4230-9db9-e0a76efa7c49"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110737, 3109, 925, 25, 30, "Input",ExpressionUUID->"b244905b-d560-408d-a032-ab1d136facee"],
Cell[111665, 3136, 850, 20, 116, "Output",ExpressionUUID->"4b2d21c8-c35f-49ea-9c59-fa5bead2c525"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112552, 3161, 2580, 65, 289, "Input",ExpressionUUID->"1430edb8-b627-40ec-88e1-93c0b9ffe044"],
Cell[115135, 3228, 1439, 41, 30, "Output",ExpressionUUID->"7e9e71ba-b4b0-4976-9a4a-3073a2d6d6f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116611, 3274, 1237, 32, 54, "Input",ExpressionUUID->"bf53076c-4adb-483f-9399-ebfd67aec778"],
Cell[117851, 3308, 1089, 31, 127, "Output",ExpressionUUID->"a591a329-40aa-404f-a2f7-063f8596adf3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118977, 3344, 269, 6, 30, "Input",ExpressionUUID->"e2535e25-584f-45ad-b19d-b34d7963d36a"],
Cell[119249, 3352, 992, 30, 127, "Output",ExpressionUUID->"2a746567-01df-4ced-9b4a-7804d484140c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120278, 3387, 208, 3, 30, "Input",ExpressionUUID->"ca2bb2e4-2126-46ec-907d-d1fb7cd4eeae"],
Cell[CellGroupData[{
Cell[120511, 3394, 544, 12, 20, "Print",ExpressionUUID->"7c25669a-8ed5-43c6-8ec1-31a43f994b9b"],
Cell[121058, 3408, 542, 12, 20, "Print",ExpressionUUID->"6f15790a-270a-4a29-b5c6-30ea2c404b96"],
Cell[121603, 3422, 544, 12, 20, "Print",ExpressionUUID->"eb3f2608-10a5-40f3-863d-eb3960e7004f"],
Cell[122150, 3436, 544, 12, 20, "Print",ExpressionUUID->"1a1b3c8c-6e50-4c5f-8fa7-c6c7e56266db"],
Cell[122697, 3450, 546, 12, 20, "Print",ExpressionUUID->"da65c116-7231-4e7e-867d-1bd19087048b"],
Cell[123246, 3464, 544, 12, 20, "Print",ExpressionUUID->"4299f221-1c53-4275-b569-56cf96e81ca7"],
Cell[123793, 3478, 539, 12, 20, "Print",ExpressionUUID->"d05fcf19-5742-4331-98f5-b88759f31471"],
Cell[124335, 3492, 421, 10, 20, "Print",ExpressionUUID->"cbb0e843-9e29-4d0b-8953-b0b2c9976fcd"]
}, Open  ]],
Cell[124771, 3505, 83439, 2290, 1597, "Output",ExpressionUUID->"49d578e5-ca65-422d-84ad-cd8aefb6f92f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208247, 5800, 977, 27, 54, "Input",ExpressionUUID->"b3ce0802-1131-427a-a533-8254ae14fc3e"],
Cell[209227, 5829, 2331, 73, 145, "Output",ExpressionUUID->"2bb9112d-cde6-48d8-9d36-c18e5b04c7b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211595, 5907, 1301, 35, 52, "Input",ExpressionUUID->"59b48a0a-4712-48b8-a08d-d88c7e8cdc87"],
Cell[212899, 5944, 1060, 29, 134, "Output",ExpressionUUID->"ba3d3842-fcc0-4bc7-b13a-d78f6a825918"]
}, Open  ]],
Cell[CellGroupData[{
Cell[213996, 5978, 1110, 29, 30, "Input",ExpressionUUID->"f9022b76-1440-4b88-89e9-f0d233a3f288"],
Cell[215109, 6009, 969, 22, 134, "Output",ExpressionUUID->"b3f5f2a9-d9c6-4b11-a051-c82289ab5c0a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[216115, 6036, 2848, 69, 329, "Input",ExpressionUUID->"cf66a34b-6fe1-4c24-9b12-607d6786f5d3"],
Cell[218966, 6107, 1899, 55, 48, "Output",ExpressionUUID->"3b3422fb-0b69-4980-be3b-9201169a10d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220902, 6167, 1335, 34, 54, "Input",ExpressionUUID->"658834bc-4bfb-4296-a81c-efb4ddbb7d83"],
Cell[222240, 6203, 1232, 34, 145, "Output",ExpressionUUID->"adcbb508-bbd3-4df8-99f3-c70f12602839"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223509, 6242, 318, 7, 30, "Input",ExpressionUUID->"a7767fa2-1bab-46ef-af51-40c3c93506eb"],
Cell[223830, 6251, 1110, 32, 145, "Output",ExpressionUUID->"0137a528-e06b-43af-8c4a-a2d9451f4e2c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224977, 6288, 205, 3, 30, "Input",ExpressionUUID->"8df92a4a-945e-4e6f-aa14-611c035a7d7b"],
Cell[CellGroupData[{
Cell[225207, 6295, 546, 12, 20, "Print",ExpressionUUID->"02367960-53f5-48e5-be28-3fb6096af65d"],
Cell[225756, 6309, 544, 12, 20, "Print",ExpressionUUID->"706bdcdc-ec24-4149-b896-7a7a81e4c263"],
Cell[226303, 6323, 544, 12, 20, "Print",ExpressionUUID->"8000c3b7-e437-49d5-88bf-a2a5475789ba"],
Cell[226850, 6337, 543, 12, 20, "Print",ExpressionUUID->"b0f45fcb-3541-489d-9f78-1f46d445bc87"],
Cell[227396, 6351, 542, 12, 20, "Print",ExpressionUUID->"0ee14cee-0790-4863-a9b1-3f9b77f20e0e"],
Cell[227941, 6365, 556, 14, 20, "Print",ExpressionUUID->"5b2fa8e9-2992-4f7c-a985-50f560c11f2c"],
Cell[228500, 6381, 543, 12, 20, "Print",ExpressionUUID->"a5c5ea71-d58c-43de-bd18-87ddb5153bb2"],
Cell[229046, 6395, 554, 14, 20, "Print",ExpressionUUID->"6a4f179f-ddaa-426a-a7c3-dc192a2d1a33"],
Cell[229603, 6411, 422, 10, 20, "Print",ExpressionUUID->"f89a9c2e-45de-45e0-986a-6af787b14fe7"]
}, Open  ]],
Cell[230040, 6424, 91990, 2388, 1404, "Output",ExpressionUUID->"a1f21ad3-92c9-4969-9fe9-18a219e26103"]
}, Open  ]],
Cell[CellGroupData[{
Cell[322067, 8817, 1023, 27, 54, "Input",ExpressionUUID->"dbecab0c-797d-4ef4-b858-c56f561eb1fb"],
Cell[323093, 8846, 2638, 81, 161, "Output",ExpressionUUID->"06bf8bb1-a46c-460e-ae8d-ea15ea587f16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[325768, 8932, 1449, 39, 52, "Input",ExpressionUUID->"ed535958-dde6-4e72-96c3-9ee46262a2a7"],
Cell[327220, 8973, 1188, 31, 150, "Output",ExpressionUUID->"a1233d68-01fa-4a50-9e7d-c6690ee96dd9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[328445, 9009, 1296, 34, 30, "Input",ExpressionUUID->"82800121-20bb-4ad0-9402-1ffdacfcb737"],
Cell[329744, 9045, 1100, 24, 150, "Output",ExpressionUUID->"ef3d98d9-3d70-48e2-848a-75e0e2800f25"]
}, Open  ]],
Cell[CellGroupData[{
Cell[330881, 9074, 3134, 73, 370, "Input",ExpressionUUID->"0510392b-4fe6-4bb4-bf0c-8d5b1cd416b9"],
Cell[334018, 9149, 2332, 67, 48, "Output",ExpressionUUID->"2ac2ddb6-7340-44e5-82d4-888fdadd02dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[336387, 9221, 1381, 34, 54, "Input",ExpressionUUID->"9f9b3fa2-1365-4dd5-92ff-b89c4aae81e2"],
Cell[337771, 9257, 1388, 37, 161, "Output",ExpressionUUID->"6cd80493-18ec-4446-8664-a8d9de217307"]
}, Open  ]],
Cell[CellGroupData[{
Cell[339196, 9299, 266, 6, 30, "Input",ExpressionUUID->"91d90a09-ff48-48a4-b545-6fadc117befc"],
Cell[339465, 9307, 1195, 34, 161, "Output",ExpressionUUID->"162296a7-5c82-4ea8-9716-639ec27fb111"]
}, Open  ]],
Cell[CellGroupData[{
Cell[340697, 9346, 205, 3, 30, "Input",ExpressionUUID->"909e6035-8ff6-48ea-a0dc-3b3e7703ba07"],
Cell[CellGroupData[{
Cell[340927, 9353, 544, 12, 20, "Print",ExpressionUUID->"6aeffab2-8268-4d19-a613-110baabb466e"],
Cell[341474, 9367, 544, 12, 20, "Print",ExpressionUUID->"ce513c5c-d804-4d3b-af45-1b6c9ae644bb"],
Cell[342021, 9381, 546, 12, 20, "Print",ExpressionUUID->"9b0a8ad3-732d-4bc6-8180-b7e9249af627"],
Cell[342570, 9395, 542, 12, 20, "Print",ExpressionUUID->"b01c8429-63cd-436f-a4b6-01ed1703cae3"],
Cell[343115, 9409, 554, 14, 20, "Print",ExpressionUUID->"136c6710-e9be-4f0b-a96a-cc565ff424fc"],
Cell[343672, 9425, 544, 12, 20, "Print",ExpressionUUID->"5f7e3f8b-2c5f-4f96-b2f4-dfcdd5136c9c"],
Cell[344219, 9439, 556, 14, 20, "Print",ExpressionUUID->"c6bf57d5-9e95-4d2a-95b3-94ad4d556452"],
Cell[344778, 9455, 544, 12, 20, "Print",ExpressionUUID->"2e158d5e-ffec-4d36-a2a7-918d1e00c53d"],
Cell[345325, 9469, 554, 14, 20, "Print",ExpressionUUID->"b02bb080-ed1d-4f77-bd29-ed7c3403e564"],
Cell[345882, 9485, 423, 10, 20, "Print",ExpressionUUID->"485f6787-86a6-4b70-bed7-a2a3ae13730c"]
}, Open  ]],
Cell[346320, 9498, 128236, 3498, 1984, "Output",ExpressionUUID->"ea26d04d-db36-4c49-92f7-d170ef021192"]
}, Open  ]],
Cell[CellGroupData[{
Cell[474593, 13001, 1076, 28, 54, "Input",ExpressionUUID->"2c638da3-4445-445b-9014-05a60e42a4fc"],
Cell[475672, 13031, 2955, 89, 179, "Output",ExpressionUUID->"4e3117df-49fd-4b72-8f09-08f6cc6e03d3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[478664, 13125, 1595, 42, 52, "Input",ExpressionUUID->"32870acd-04a0-4fab-9e61-d08bd2632970"],
Cell[480262, 13169, 1326, 33, 168, "Output",ExpressionUUID->"a8ee7447-093a-4732-a0ee-126b251b0f2e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[481625, 13207, 1429, 37, 30, "Input",ExpressionUUID->"4004894d-0edb-4d43-8f11-84689f91062c"],
Cell[483057, 13246, 1214, 25, 168, "Output",ExpressionUUID->"e3e87c99-7ad6-4252-813b-6eacb1aef360"]
}, Open  ]],
Cell[CellGroupData[{
Cell[484308, 13276, 3460, 77, 407, "Input",ExpressionUUID->"2f6bbbaf-4490-407e-b405-4d25964a187c"],
Cell[487771, 13355, 2877, 83, 71, "Output",ExpressionUUID->"3dc4b5b9-bcc8-44b4-8713-0115d5a44b31"]
}, Open  ]],
Cell[CellGroupData[{
Cell[490685, 13443, 1429, 35, 54, "Input",ExpressionUUID->"023d7392-7985-49db-8f13-79088092c8c9"],
Cell[492117, 13480, 1526, 39, 179, "Output",ExpressionUUID->"fed88d48-ea3f-490e-ae67-32ccdadf41ff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[493680, 13524, 315, 7, 30, "Input",ExpressionUUID->"2cc7c570-cab4-4698-9c7b-c657b62049bb"],
Cell[493998, 13533, 1333, 36, 179, "Output",ExpressionUUID->"11147e2e-4874-4aa9-a465-3c0a97778ff0"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Old Mathematica Notebooks/SOoddIntersectionNumbers.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    364011,      10357]
NotebookOptionsPosition[    356131,      10227]
NotebookOutlinePosition[    356672,      10246]
CellTagsIndexPosition[    356629,      10243]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellLabel->
  "In[344]:=",ExpressionUUID->"186935a2-145b-4163-9a20-93901190831c"],

Cell[CellGroupData[{

Cell["Notes (currently for SU(N))", "Chapter",
 CellChangeTimes->{{3.845221353393629*^9, 3.845221355870317*^9}, {
  3.8452291446490803`*^9, 
  3.845229150085978*^9}},ExpressionUUID->"94daa7b3-35e9-42b7-8f73-\
0c8dcc671ed6"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"divisor", "[", "r_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"e", "[", 
            RowBox[{
             RowBox[{"2", "j"}], "-", "1"}], "]"}], "-", 
           RowBox[{"e", "[", 
            RowBox[{"2", "j"}], "]"}]}], ")"}], 
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{
           RowBox[{"Ceiling", "[", 
            FractionBox[
             RowBox[{"r", "+", "1"}], "2"], "]"}], "-", "j"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"e", "[", "r", "]"}], ")"}], 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"j", ",", 
           RowBox[{"Ceiling", "[", 
            FractionBox[
             RowBox[{"r", "+", "1"}], "2"], "]"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"e", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"r", "+", "1"}], ")"}]}], "-", 
             RowBox[{"2", "j"}]}], "]"}], "-", 
           RowBox[{"e", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"r", "+", "1"}], ")"}]}], "-", 
             RowBox[{"2", "j"}], "+", "1"}], "]"}]}], ")"}], 
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{"j", "-", 
           RowBox[{"Ceiling", "[", 
            FractionBox[
             RowBox[{"r", "+", "1"}], "2"], "]"}]}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "r"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      RowBox[{"HeavisideTheta", "[", "0", "]"}], "\[Rule]", "0"}]}]}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"atophi", "[", 
     RowBox[{"var_", ",", "r_"}], "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"var", "[", "J", "]"}], "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"K", "+", "1"}]], 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["\[Phi]", 
                 RowBox[{"Ceiling", "[", 
                  FractionBox["K", "2"], "]"}]], "-", 
                SubscriptBox["\[Phi]", 
                 RowBox[{"r", "+", "1", "-", 
                  RowBox[{"Floor", "[", 
                   FractionBox["K", "2"], "]"}]}]]}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"K", ",", "1", ",", "r"}], "}"}]}], "]"}], "/.", 
           RowBox[{
            SubscriptBox["\[Phi]", 
             RowBox[{"r", "+", "1"}]], "\[Rule]", "0"}]}], ")"}], "[", 
         RowBox[{"[", "J", "]"}], "]"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"J", ",", "1", ",", "r"}], "}"}]}], "]"}], " "}]}]}]], "Input",\

 CellChangeTimes->{{3.845221359101158*^9, 3.845221365951962*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"38f8942a-8d44-4cad-917d-685ff6afc7d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["SO(2r+1) Tate Model Intersection Numbers", "Chapter",
 CellChangeTimes->{{3.795574355389176*^9, 3.7955743583829203`*^9}, {
  3.795574771930532*^9, 3.795574772721107*^9}, {3.80029926100386*^9, 
  3.800299269073078*^9}, {3.845113618943487*^9, 3.8451136514882708`*^9}, {
  3.845228715347398*^9, 3.8452287187722893`*^9}, {3.845228841250843*^9, 
  3.84522884152064*^9}},ExpressionUUID->"1d6ed371-c944-4306-93c1-\
571453f61bfc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cr", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", "L"}], ",", 
      RowBox[{"3", "L"}], ",", "0"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gen", "[", "n_", "]"}], ":=", 
   RowBox[{"Append", "[", 
    RowBox[{
     RowBox[{"Prepend", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"e", "[", "0", "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "2"}], "]"}], "+", "2"}], ")"}], "L"}], "-", 
            RowBox[{"e", "[", "1", "]"}], "-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"e", "[", "j", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"i", "+", "1"}], ",", "2"}], "]"}], "+", "2"}], 
                ",", 
                RowBox[{"i", "-", "1"}], ",", "2"}], "}"}]}], "]"}]}], ",", 
           RowBox[{"e", "[", "i", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
         
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "+", 
          RowBox[{"2", " ", "L"}]}], ",", 
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "+", 
          RowBox[{"3", " ", "L"}]}], ",", 
         RowBox[{"s", "[", "1", "]"}]}], "}"}]}], "\[IndentingNewLine]", 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"e", "[", 
         RowBox[{"n", "-", "2"}], "]"}], "-", 
        RowBox[{"e", "[", 
         RowBox[{"n", "-", "1"}], "]"}]}], ",", 
       RowBox[{"e", "[", 
        RowBox[{"n", "-", "1"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sec", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{"3", " ", 
     RowBox[{"e", "[", "0", "]"}]}], " ", "+", " ", 
    RowBox[{"6", "L"}], "-", 
    RowBox[{"e", "[", "1", "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"e", "[", "j", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "n"}], "}"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cc", "[", "q_", "]"}], ":=", " ", 
    RowBox[{"Expand", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"(", 
        RowBox[{"q", "/.", 
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cr", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cr", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], ")"}]}], ")"}]], "+", " ", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{"q", "/.", 
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cr", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cr", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ")"}]], "+", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{"q", "/.", 
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cr", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cr", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], ")"}]]}], "]"}]}], 
   ";"}], " ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["p", 
    RowBox[{"n_", ",", "0"}]], "[", "f_", "]"}], ":=", 
  RowBox[{"cc", "[", "f", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["p", 
      RowBox[{"n_", ",", "i_"}]], "[", "f_", "]"}], "/;", 
    RowBox[{"i", "!=", "0"}]}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"g", "=", 
       RowBox[{
        RowBox[{"gen", "[", "n", "]"}], "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"f", "/.", 
          RowBox[{
           RowBox[{"e", "[", "i", "]"}], "\[Rule]", 
           RowBox[{"g", "[", 
            RowBox[{"[", "b", "]"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"j", "\[NotEqual]", "b"}], ",", 
            FractionBox[
             RowBox[{"g", "[", 
              RowBox[{"[", "j", "]"}], "]"}], 
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "-", 
              RowBox[{"g", "[", 
               RowBox[{"[", "b", "]"}], "]"}]}]], ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Length", "[", "g", "]"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", 
         RowBox[{"Length", "[", "g", "]"}]}], "}"}]}], "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"push", "[", "n_", "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["p", 
        RowBox[{"n", ",", "i"}]], "[", 
       RowBox[{
        SubscriptBox["f", "i"], "[", 
        RowBox[{"e", "[", "i", "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"func", "[", "n_", "]"}], "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"sec", "[", "n", "]"}], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Phi]", "0"], 
       FractionBox[
        RowBox[{"e", "[", "0", "]"}], "3"]}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Phi]", "j"], 
         RowBox[{"e", "[", "j", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "]"}]}], "/.", 
   RowBox[{
    RowBox[{"e", "[", "n", "]"}], "\[Rule]", "x"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"col", "[", "n_", "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"p", "=", 
      RowBox[{"push", "[", "n", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Reverse", "[", 
     RowBox[{"FoldList", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Factor", "[", 
         RowBox[{"Limit", "[", 
          RowBox[{
           RowBox[{"#2", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{
            SubscriptBox["f", 
             RowBox[{"#2", "[", 
              RowBox[{"[", "2", "]"}], "]"}]], "->", 
            RowBox[{"Function", "[", 
             RowBox[{
              RowBox[{"{", "x", "}"}], ",", 
              RowBox[{"#1", "/.", 
               RowBox[{
                RowBox[{"e", "[", 
                 RowBox[{"#2", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "]"}], "->", "x"}]}]}], 
             "]"}]}]}], "]"}], "]"}], "&"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Last", "[", "p", "]"}], "/.", 
        RowBox[{
         SubscriptBox["f", "n"], "\[Rule]", 
         RowBox[{"func", "[", "n", "]"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"Reverse", "[", 
        RowBox[{"MapIndexed", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"#1", ",", 
             RowBox[{
              RowBox[{"First", "[", "#2", "]"}], "-", "1"}]}], "}"}], "&"}], 
          ",", 
          RowBox[{"Most", "[", "p", "]"}]}], "]"}], "]"}]}], 
      "\[IndentingNewLine]", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"col1", "[", "n_", "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"p", "=", 
      RowBox[{"push", "[", "n", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Fold", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Factor", "[", 
        RowBox[{"Limit", "[", 
         RowBox[{
          RowBox[{"#2", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{
           SubscriptBox["f", 
            RowBox[{"#2", "[", 
             RowBox[{"[", "2", "]"}], "]"}]], "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "x", "}"}], ",", 
             RowBox[{"#1", "/.", 
              RowBox[{
               RowBox[{"e", "[", 
                RowBox[{"#2", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "]"}], "->", "x"}]}]}], 
            "]"}]}]}], "]"}], "]"}], "&"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Last", "[", "p", "]"}], "/.", 
       RowBox[{
        SubscriptBox["f", "n"], "\[Rule]", 
        RowBox[{"func", "[", "n", "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Reverse", "[", 
       RowBox[{"MapIndexed", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"#1", ",", 
            RowBox[{
             RowBox[{"First", "[", "#2", "]"}], "-", "1"}]}], "}"}], "&"}], 
         ",", 
         RowBox[{"Most", "[", "p", "]"}]}], "]"}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"col1test", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"CompoundExpression", "[", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<Time to finish: \>\"", ",", "#1", ",", "\"\< seconds\>\""}], 
       "]"}], ",", "#2"}], "]"}], "&"}], "@@", 
   RowBox[{"AbsoluteTiming", "[", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p", "=", 
         RowBox[{"push", "[", "n", "]"}]}], ",", 
        RowBox[{"startTime", "=", 
         RowBox[{"AbsoluteTime", "[", "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Fold", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"CompoundExpression", "[", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{"\"\<Starting index \>\"", ",", 
             RowBox[{"#2", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "\"\< after \>\"", ",", 
             RowBox[{
              RowBox[{"AbsoluteTime", "[", "]"}], "-", "startTime"}], ",", 
             "\"\< seconds\>\""}], "]"}], ",", 
           RowBox[{"Factor", "[", 
            RowBox[{"Limit", "[", 
             RowBox[{
              RowBox[{"#2", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               SubscriptBox["f", 
                RowBox[{"#2", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]], "->", 
               RowBox[{"Function", "[", 
                RowBox[{
                 RowBox[{"{", "x", "}"}], ",", 
                 RowBox[{"#1", "/.", 
                  RowBox[{
                   RowBox[{"e", "[", 
                    RowBox[{"#2", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "->", "x"}]}]}], 
                "]"}]}]}], "]"}], "]"}]}], "]"}], "&"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Last", "[", "p", "]"}], "/.", 
         RowBox[{
          SubscriptBox["f", "n"], "\[Rule]", 
          RowBox[{"func", "[", "n", "]"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"Reverse", "[", 
         RowBox[{"MapIndexed", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"#1", ",", 
              RowBox[{
               RowBox[{"First", "[", "#2", "]"}], "-", "1"}]}], "}"}], "&"}], 
           ",", 
           RowBox[{"Most", "[", "p", "]"}]}], "]"}], "]"}]}], 
       "\[IndentingNewLine]", "]"}]}], "]"}], "]"}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8450530283799143`*^9, 3.84505311649548*^9}, {
   3.845053151796136*^9, 3.8450531806162233`*^9}, {3.8450537318035927`*^9, 
   3.845053744257619*^9}, {3.845053811560183*^9, 3.845053811733329*^9}, {
   3.845054012709406*^9, 3.845054012959613*^9}, {3.845054091112486*^9, 
   3.8450540927792063`*^9}, {3.845054138646347*^9, 3.845054175941379*^9}, {
   3.8450542750882187`*^9, 3.845054299455101*^9}, {3.845054450637364*^9, 
   3.84505446181854*^9}, {3.8450548850373297`*^9, 3.845054890729545*^9}, {
   3.845054952059986*^9, 3.845054952536528*^9}, {3.845055084597499*^9, 
   3.845055104213387*^9}, {3.845055149648163*^9, 3.845055177338732*^9}, {
   3.845069498453948*^9, 3.845069527817276*^9}, {3.845069564176091*^9, 
   3.845069616469799*^9}, {3.845069648405806*^9, 3.8450696622470217`*^9}, {
   3.845069696603243*^9, 3.845069708542767*^9}, {3.845069865137312*^9, 
   3.845069865900268*^9}, {3.845069896285286*^9, 3.845069919975561*^9}, {
   3.845069960228307*^9, 3.845069965485132*^9}, {3.845070014365898*^9, 
   3.845070025483404*^9}, {3.845074474488741*^9, 3.845074496051558*^9}, {
   3.845074794034487*^9, 3.845074800895068*^9}, {3.845074920837873*^9, 
   3.845074966246747*^9}, {3.845075013953744*^9, 3.845075018376111*^9}, {
   3.845075318443173*^9, 3.845075360660657*^9}, {3.84507546374087*^9, 
   3.845075478266097*^9}, {3.845075720175466*^9, 3.8450759139806023`*^9}, {
   3.845075994063807*^9, 3.845076000549313*^9}, {3.845076067867043*^9, 
   3.845076069179528*^9}, 3.845076306600791*^9, {3.845076682054536*^9, 
   3.845076757405263*^9}, {3.845076826827362*^9, 3.845076863186531*^9}, {
   3.845076950724208*^9, 3.8450769719846773`*^9}, {3.845077014365004*^9, 
   3.8450770536689672`*^9}, {3.845077276863371*^9, 3.8450773301961718`*^9}, {
   3.845077394563121*^9, 3.84507739623345*^9}, {3.845077509061058*^9, 
   3.845077544522313*^9}, {3.84507788576298*^9, 3.84507789957694*^9}, {
   3.845077951964202*^9, 3.8450780020227737`*^9}, {3.845113671434856*^9, 
   3.8451136715830927`*^9}, {3.845116075928874*^9, 3.84511607651012*^9}, 
   3.84511678409265*^9, {3.845135315270458*^9, 3.845135422269698*^9}, 
   3.845136869448326*^9, {3.845136997856984*^9, 3.845137038145694*^9}, {
   3.845142571157517*^9, 3.8451425714536533`*^9}, {3.845219484594821*^9, 
   3.845219485183017*^9}, {3.845219515582326*^9, 3.8452195566724052`*^9}, {
   3.845219965974217*^9, 3.845219991079777*^9}, {3.8452200537388363`*^9, 
   3.845220069554369*^9}, {3.8452213360522757`*^9, 3.8452213486515017`*^9}, {
   3.845221459993957*^9, 3.8452214749418*^9}, {3.845228710304016*^9, 
   3.8452287104502277`*^9}, {3.845228759521372*^9, 3.845228785464787*^9}, {
   3.845228828448086*^9, 3.8452288357530518`*^9}, {3.845229797087129*^9, 
   3.8452298001532784`*^9}, {3.8452298893857517`*^9, 
   3.8452298900814466`*^9}, {3.8452300419360743`*^9, 3.845230042153866*^9}, {
   3.845230147102496*^9, 3.845230148834959*^9}, {3.8452302196983*^9, 
   3.84523024542019*^9}, {3.8452304120419397`*^9, 3.845230417273336*^9}, {
   3.845230517790894*^9, 3.8452305243381643`*^9}, {3.845230578480879*^9, 
   3.845230580349471*^9}, {3.8452306791988564`*^9, 3.845230721260909*^9}, {
   3.845231039694626*^9, 3.845231039934052*^9}, {3.845250586869258*^9, 
   3.845250600661119*^9}, {3.84525079748808*^9, 3.845250797615788*^9}, {
   3.845251206837871*^9, 3.845251211665299*^9}, {3.8452832369248962`*^9, 
   3.845283242783399*^9}, {3.84528428102676*^9, 3.8452842831997013`*^9}, {
   3.845284349884294*^9, 3.845284351476757*^9}, {3.845284432950674*^9, 
   3.8452844337360277`*^9}, {3.845284474369583*^9, 3.845284488900765*^9}, {
   3.845296453003696*^9, 3.845296464947713*^9}},
 CellLabel->
  "In[312]:=",ExpressionUUID->"3f52fc98-e700-4bda-90af-0c2dbd85060a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"col1test", "[", "5", "]"}]], "Input",
 CellChangeTimes->{{3.845296484192232*^9, 3.845296488579681*^9}},
 CellLabel->
  "In[328]:=",ExpressionUUID->"b55c99ca-d064-4b70-b92e-e27031d78469"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "4", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "0.000343`2.9868391135387458", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 4, " after ", 0.000343`2.9868391135387458, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845296488888702*^9},
 CellLabel->
  "During evaluation of \
In[328]:=",ExpressionUUID->"5442bbe5-398f-4aa0-9c63-bc17839ea89a"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "3", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "0.075664`5.330434290167324", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 3, " after ", 0.075664`5.330434290167324, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845296488942934*^9},
 CellLabel->
  "During evaluation of \
In[328]:=",ExpressionUUID->"c5176f15-d4c8-4b1d-808f-a27d94fbd303"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "2", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "1.016401`6.458610077161072", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 2, " after ", 1.016401`6.458610077161072, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845296489883415*^9},
 CellLabel->
  "During evaluation of \
In[328]:=",ExpressionUUID->"09ad4e79-dff8-44ce-a0b1-9b534dd87b8c"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "1", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "3.235505`6.961487068793353", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 1, " after ", 3.235505`6.961487068793353, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845296492102509*^9},
 CellLabel->
  "During evaluation of \
In[328]:=",ExpressionUUID->"0c596b54-f293-4a8e-9fcb-342fc6b77b4a"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "0", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "10.047903`7.453620427336538", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 0, " after ", 10.047903`7.453620427336538, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845296498914938*^9},
 CellLabel->
  "During evaluation of \
In[328]:=",ExpressionUUID->"9a785d1f-861f-4fae-b4ee-5b38e4fb8089"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Time to finish: \"\>", "\[InvisibleSpace]", "10.351267`", 
    "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm["Time to finish: ", 10.351267, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845296499217478*^9},
 CellLabel->
  "During evaluation of \
In[328]:=",ExpressionUUID->"381e83f5-2b68-4500-8cb6-d20907f24260"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "L"}], " ", 
       SubscriptBox["\[Phi]", "0"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"144", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox["L", "5"]}], "-", 
       RowBox[{"144", " ", 
        SuperscriptBox["L", "5"]}], "-", 
       RowBox[{"72", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"72", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"396", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "4"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "4"]}], "+", 
       RowBox[{"564", " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "4"]}], "+", 
       RowBox[{"246", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"66", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"138", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"404", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "3"]}], "-", 
       RowBox[{"60", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"46", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "3"]}], "-", 
       RowBox[{"870", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "3"]}], "-", 
       RowBox[{"312", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"60", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"87", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"181", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "2"]}], "+", 
       RowBox[{"33", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"29", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "2"]}], "+", 
       RowBox[{"660", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "2"]}], "+", 
       RowBox[{"174", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", "L"}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", "L"}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", "L"}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", "L"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", "L"}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", "L"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "(", "1", ")"}], "-", "L"}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", "L"}], "-", 
       RowBox[{"246", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", "L"}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"6", " ", "L", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "L"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.8452964860122967`*^9, 3.845296499246583*^9}},
 CellLabel->
  "Out[328]=",ExpressionUUID->"04eea248-6500-4df7-b247-1b47c52ec794"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"col1test", "[", "6", "]"}]], "Input",
 CellChangeTimes->{{3.845284298355056*^9, 3.845284308626801*^9}, {
  3.845284493903195*^9, 3.845284495514174*^9}},
 CellLabel->
  "In[329]:=",ExpressionUUID->"a0118a6c-52d9-4f9b-b875-128d6b973d6f"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "5", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "0.000244`2.8389348198347", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 5, " after ", 0.000244`2.8389348198347, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.84528449574401*^9, 3.845296580340858*^9},
 CellLabel->
  "During evaluation of \
In[329]:=",ExpressionUUID->"0f5ff833-482d-4516-9c3b-8f3a63df49b7"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "4", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "0.089782`5.404734269091448", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 4, " after ", 0.089782`5.404734269091448, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.84528449574401*^9, 3.845296580427478*^9},
 CellLabel->
  "During evaluation of \
In[329]:=",ExpressionUUID->"4a65ef8b-c9c9-4162-b5b1-8e133ba980c6"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "3", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "2.223279`6.79853895936969", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 3, " after ", 2.223279`6.79853895936969, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.84528449574401*^9, 3.8452965825608063`*^9},
 CellLabel->
  "During evaluation of \
In[329]:=",ExpressionUUID->"8f0c7726-c7d7-4cde-9d66-5db05706f288"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "2", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "8.194087`7.365045564221142", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 2, " after ", 8.194087`7.365045564221142, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.84528449574401*^9, 3.845296588531611*^9},
 CellLabel->
  "During evaluation of \
In[329]:=",ExpressionUUID->"26e48cf0-8535-48cf-a283-b64a1dead352"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "1", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "14.419731`7.610502152193854", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 1, " after ", 14.419731`7.610502152193854, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.84528449574401*^9, 3.845296594757215*^9},
 CellLabel->
  "During evaluation of \
In[329]:=",ExpressionUUID->"b1811409-67fe-4fe2-abda-00ba4f5e349b"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "0", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "30.86912`7.941069242524827", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 0, " after ", 30.86912`7.941069242524827, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.84528449574401*^9, 3.8452966112068033`*^9},
 CellLabel->
  "During evaluation of \
In[329]:=",ExpressionUUID->"6125f159-03ee-4dcd-947f-128586758869"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Time to finish: \"\>", "\[InvisibleSpace]", "31.402444`", 
    "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm["Time to finish: ", 31.402444, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.84528449574401*^9, 3.8452966117391357`*^9},
 CellLabel->
  "During evaluation of \
In[329]:=",ExpressionUUID->"2faa76cf-ab07-49a3-b014-aa8a62ca1771"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "L"}], " ", 
       SubscriptBox["\[Phi]", "0"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"288", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox["L", "6"]}], "-", 
       RowBox[{"288", " ", 
        SuperscriptBox["L", "6"]}], "-", 
       RowBox[{"144", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "5"]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "5"]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "5"]}], "-", 
       RowBox[{"144", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "5"]}], "-", 
       RowBox[{"1272", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "5"]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "5"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "5"]}], "-", 
       RowBox[{"72", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}], "-", 
             RowBox[{"2", " ", "L"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "5"]}], "+", 
       RowBox[{"1704", " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "5"]}], "+", 
       RowBox[{"780", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "4"]}], "+", 
       RowBox[{"228", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"156", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "4"]}], "+", 
       RowBox[{"564", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "4"]}], "+", 
       RowBox[{"2196", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "4"]}], "+", 
       RowBox[{"188", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "4"]}], "+", 
       RowBox[{"76", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "4"]}], "+", 
       RowBox[{"228", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}], "-", 
             RowBox[{"2", " ", "L"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"4104", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"1662", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "3"]}], "-", 
       RowBox[{"402", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"156", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "3"]}], "-", 
       RowBox[{"780", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "3"]}], "-", 
       RowBox[{"1848", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "3"]}], "-", 
       RowBox[{"260", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "3"]}], "-", 
       RowBox[{"82", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "3"]}], "-", 
       RowBox[{"264", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}], "-", 
             RowBox[{"2", " ", "L"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"5142", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"1740", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "2"]}], "+", 
       RowBox[{"312", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"45", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "2"]}], "+", 
       RowBox[{"447", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "2"]}], "+", 
       RowBox[{"756", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "2"]}], "+", 
       RowBox[{"149", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "2"]}], "+", 
       RowBox[{"37", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "2"]}], "+", 
       RowBox[{"132", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}], "-", 
             RowBox[{"2", " ", "L"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"3528", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"894", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", "L"}], "-", 
       RowBox[{"90", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", "L"}], "-", 
       RowBox[{"90", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", "L"}], "-", 
       RowBox[{"120", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", "L"}], "-", 
       RowBox[{"30", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", "L"}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", "L"}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}], "-", 
             RowBox[{"2", " ", "L"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", "L"}], "+", 
       RowBox[{"1254", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", "L"}], "+", 
       RowBox[{"180", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"]}], "-", 
       RowBox[{"180", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"6", " ", "L", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "L"}], "-", 
       RowBox[{"5", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.845284520260442*^9, 3.845296611787757*^9},
 CellLabel->
  "Out[329]=",ExpressionUUID->"a206a74d-b898-4dad-bee4-b640e2fadde8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"e", "[", "1", "]"}], "-", 
      RowBox[{"e", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "2", "]"}], "-", 
      RowBox[{"e", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "3", "]"}], "-", 
      RowBox[{"e", "[", "4", "]"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "4", "]"}], "-", 
      RowBox[{"e", "[", "5", "]"}], "-", 
      RowBox[{"e", "[", "6", "]"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "5", "]"}], "-", 
      RowBox[{"e", "[", "6", "]"}]}], ",", 
     RowBox[{"e", "[", "6", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"e", "[", "J", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"J", ",", "1", ",", "6"}], "}"}]}], "]"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.845291890023707*^9, 3.845291892132618*^9}, {
   3.845291950693142*^9, 3.8452919589139214`*^9}, {3.845291989201412*^9, 
   3.84529199165168*^9}, 3.845292025825575*^9},
 CellLabel->
  "In[241]:=",ExpressionUUID->"d13ce383-d72e-4f0a-82ec-f8fdfc7237ac"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      RowBox[{"-", "1"}], "0", "0", "0", "0"},
     {"0", "1", 
      RowBox[{"-", "1"}], "0", "0", "0"},
     {"0", "0", "1", 
      RowBox[{"-", "1"}], "0", "0"},
     {"0", "0", "0", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}]},
     {"0", "0", "0", "0", "1", 
      RowBox[{"-", "1"}]},
     {"0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.845288188919895*^9, 3.845288342676688*^9, 
  3.845291959907695*^9, 3.84529202619403*^9},
 CellLabel->
  "Out[241]=",ExpressionUUID->"480bdd0d-4293-4417-96d6-4c348680d7bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["S", "4"], ",", 
      RowBox[{
       SubscriptBox["S", "3"], "+", 
       SubscriptBox["S", "4"], "+", 
       SubscriptBox["S", "5"]}], ",", 
      RowBox[{
       SubscriptBox["S", "5"], "+", 
       SubscriptBox["S", "6"]}], ",", 
      SubscriptBox["S", "6"], ",", 
      SubscriptBox["S", "8"], ",", 
      SubscriptBox["S", "7"]}], "}"}], "/.", 
    RowBox[{
     SubscriptBox["S", "A_"], "\[Rule]", 
     SubscriptBox["S", 
      RowBox[{"A", "-", "2"}]]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{
      SubscriptBox["S", "J"], ",", 
      RowBox[{"{", 
       RowBox[{"J", ",", "1", ",", "6"}], "}"}]}], "]"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8452920546932793`*^9, 3.8452920816107273`*^9}},
 CellLabel->
  "In[243]:=",ExpressionUUID->"0cd8e656-b86d-477a-a37b-691fdd724bdb"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "0", "0", "0", "0"},
     {"1", "1", "1", "0", "0", "0"},
     {"0", "0", "1", "1", "0", "0"},
     {"0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "1", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8452920626136293`*^9, 3.8452920820563097`*^9}},
 CellLabel->
  "Out[243]=",ExpressionUUID->"3e43c15d-9e0e-4f0a-837a-f5e1b342c3e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", "K", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Inverse", "[", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Inverse", "[", 
           FormBox[
            RowBox[{"(", "\[NoBreak]", GridBox[{
               {"1", 
                RowBox[{"-", "1"}], "0", "0", "0", "0"},
               {"0", "1", 
                RowBox[{"-", "1"}], "0", "0", "0"},
               {"0", "0", "1", 
                RowBox[{"-", "1"}], "0", "0"},
               {"0", "0", "0", "1", 
                RowBox[{"-", "1"}], 
                RowBox[{"-", "1"}]},
               {"0", "0", "0", "0", "1", 
                RowBox[{"-", "1"}]},
               {"0", "0", "0", "0", "0", "1"}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.7]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}], "\[NoBreak]", ")"}],
            TraditionalForm], "]"}], ".", 
          FormBox[
           RowBox[{"(", "\[NoBreak]", GridBox[{
              {"0", "1", "0", "0", "0", "0"},
              {"1", "1", "1", "0", "0", "0"},
              {"0", "0", "1", "1", "0", "0"},
              {"0", "0", "0", "1", "0", "0"},
              {"0", "0", "0", "0", "0", "1"},
              {"0", "0", "0", "0", "1", "0"}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.7]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}], "\[NoBreak]", ")"}],
           TraditionalForm]}], "]"}], "]"}], ".", 
       RowBox[{"Table", "[", 
        RowBox[{
         SubscriptBox["\[Phi]", "J"], ",", 
         RowBox[{"{", 
          RowBox[{"J", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ")"}], "[", 
     RowBox[{"[", "K", "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"K", ",", "1", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8452922224651403`*^9, 3.845292275607237*^9}, {
  3.845292344924458*^9, 3.845292374835932*^9}},
 CellLabel->
  "In[248]:=",ExpressionUUID->"68d4e89e-a756-4f35-8d01-0a0ac38e022f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "(", "1", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "2"], "-", 
      SubscriptBox["\[Phi]", "1"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "2", ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "1"]}], "-", 
      SubscriptBox["\[Phi]", "2"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "3", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "3"], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "1"]}]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "4", ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "1"]}], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      SubscriptBox["\[Phi]", "4"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "5", ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      SubscriptBox["\[Phi]", "3"], "-", 
      SubscriptBox["\[Phi]", "4"], "+", 
      SubscriptBox["\[Phi]", "6"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "6", ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      SubscriptBox["\[Phi]", "3"], "-", 
      SubscriptBox["\[Phi]", "4"], "+", 
      SubscriptBox["\[Phi]", "5"], "-", 
      SubscriptBox["\[Phi]", "6"]}]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.845292256337398*^9, 3.845292276161065*^9}, {
  3.845292355027022*^9, 3.84529237520574*^9}},
 CellLabel->
  "Out[248]=",ExpressionUUID->"9b4c3f42-112d-4e36-84c1-970c3613c0b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Inverse", "[", 
  RowBox[{"Transpose", "[", 
   RowBox[{
    RowBox[{"Inverse", "[", 
     FormBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", 
          RowBox[{"-", "1"}], "0", "0", "0", "0"},
         {"0", "1", 
          RowBox[{"-", "1"}], "0", "0", "0"},
         {"0", "0", "1", 
          RowBox[{"-", "1"}], "0", "0"},
         {"0", "0", "0", "1", 
          RowBox[{"-", "1"}], 
          RowBox[{"-", "1"}]},
         {"0", "0", "0", "0", "1", 
          RowBox[{"-", "1"}]},
         {"0", "0", "0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      TraditionalForm], "]"}], ".", 
    FormBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"0", "1", "0", "0", "0", "0"},
        {"1", "1", "1", "0", "0", "0"},
        {"0", "0", "1", "1", "0", "0"},
        {"0", "0", "0", "1", "0", "0"},
        {"0", "0", "0", "0", "0", "1"},
        {"0", "0", "0", "0", "1", "0"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     TraditionalForm]}], "]"}], "]"}]], "Input",
 CellLabel->
  "In[276]:=",ExpressionUUID->"f65b16a6-0af5-4ca3-907d-40d1325e4f97"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "1"}], "1", "0", "0", "0", "0"},
     {"2", 
      RowBox[{"-", "1"}], "0", "0", "0", "0"},
     {
      RowBox[{"-", "2"}], "0", "1", "0", "0", "0"},
     {"2", "0", 
      RowBox[{"-", "2"}], "1", "0", "0"},
     {
      RowBox[{"-", "1"}], "0", "1", 
      RowBox[{"-", "1"}], "0", "1"},
     {
      RowBox[{"-", "1"}], "0", "1", 
      RowBox[{"-", "1"}], "1", 
      RowBox[{"-", "1"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.845292959205147*^9},
 CellLabel->
  "Out[276]=",ExpressionUUID->"84e3631b-f717-46bd-b2d2-8c4a1fc31322"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Out", "[", "126", "]"}], "/.", 
            RowBox[{
             SubscriptBox["\[Phi]", "J_"], "\[Rule]", 
             RowBox[{"a", "[", "J", "]"}]}]}], "/.", 
           RowBox[{"Out", "[", "248", "]"}]}], ",", 
          SubscriptBox["\[Phi]", "j"]}], "]"}], ",", 
        SubscriptBox["\[Phi]", "k"]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}], "/.", 
    RowBox[{
     SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "//", "Factor"}], "//",
   "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.845292380458853*^9, 3.845292431387828*^9}},
 CellLabel->
  "In[251]:=",ExpressionUUID->"f7d7a4a8-d3ff-4e91-9604-7410315772e5"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"s", "(", "1", ")"}], "0", "0", "0", "0"},
      {
       RowBox[{"s", "(", "1", ")"}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"s", "(", "1", ")"}], "0", "0", "0"},
      {"0", 
       RowBox[{"s", "(", "1", ")"}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"s", "(", "1", ")"}], "0", "0"},
      {"0", "0", 
       RowBox[{"s", "(", "1", ")"}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"s", "(", "1", ")"}], "0"},
      {"0", "0", "0", 
       RowBox[{"s", "(", "1", ")"}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"s", "(", "1", ")"}]}]},
      {"0", "0", "0", "0", 
       RowBox[{"2", " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.845292413121303*^9, 3.845292431869709*^9}},
 CellLabel->
  "Out[251]//MatrixForm=",ExpressionUUID->"a4334923-417a-49ed-b737-\
0dfff1070877"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Out", "[", "263", "]"}], ",", 
          SubscriptBox["\[Phi]", "j"]}], "]"}], ",", 
        SubscriptBox["\[Phi]", "k"]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "7"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}], "/.", 
    RowBox[{
     SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "//", "Factor"}], "//",
   "MatrixForm"}]], "Input",
 CellChangeTimes->{3.845292711875073*^9},
 CellLabel->
  "In[266]:=",ExpressionUUID->"e70b2f1b-bf1e-4579-8623-1cb7cde6eaf0"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0", "0", "0", "0", "0"},
      {
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0", "0", "0", "0"},
      {"0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0", "0", "0"},
      {"0", "0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0", "0"},
      {"0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}]},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        RowBox[{"s", "(", "1", ")"}]}], "0", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{3.84529271291757*^9},
 CellLabel->
  "Out[266]//MatrixForm=",ExpressionUUID->"53a4324b-5331-457d-a1ee-\
d8e47cebbd5d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"change", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "[", "K", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Inverse", "[", 
         RowBox[{"Transpose", "[", 
          RowBox[{
           RowBox[{"Inverse", "[", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"e", "[", "1", "]"}], "-", 
                 RowBox[{"e", "[", "2", "]"}]}], ",", 
                RowBox[{
                 RowBox[{"e", "[", "2", "]"}], "-", 
                 RowBox[{"e", "[", "3", "]"}]}], ",", 
                RowBox[{
                 RowBox[{"e", "[", "3", "]"}], "-", 
                 RowBox[{"e", "[", "4", "]"}]}], ",", 
                RowBox[{
                 RowBox[{"e", "[", "4", "]"}], "-", 
                 RowBox[{"e", "[", "5", "]"}]}], ",", 
                RowBox[{
                 RowBox[{"e", "[", "5", "]"}], "-", 
                 RowBox[{"e", "[", "6", "]"}], "-", 
                 RowBox[{"e", "[", "7", "]"}]}], ",", 
                RowBox[{
                 RowBox[{"e", "[", "6", "]"}], "-", 
                 RowBox[{"e", "[", "7", "]"}]}], ",", 
                RowBox[{"e", "[", "7", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"e", "[", "J", "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"J", ",", "1", ",", "7"}], "}"}]}], "]"}], "}"}]}], 
             "]"}], "]"}], ".", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                SubscriptBox["S", "4"], ",", 
                RowBox[{
                 SubscriptBox["S", "3"], "+", 
                 SubscriptBox["S", "4"], "+", 
                 SubscriptBox["S", "5"]}], ",", 
                RowBox[{
                 SubscriptBox["S", "5"], "+", 
                 SubscriptBox["S", "6"]}], ",", 
                RowBox[{
                 SubscriptBox["S", "6"], "+", 
                 SubscriptBox["S", "7"]}], ",", 
                SubscriptBox["S", "7"], ",", 
                SubscriptBox["S", "9"], ",", 
                SubscriptBox["S", "8"]}], "}"}], "/.", 
              RowBox[{
               SubscriptBox["S", "A_"], "\[Rule]", 
               SubscriptBox["S", 
                RowBox[{"A", "-", "2"}]]}]}], ",", 
             RowBox[{"{", 
              RowBox[{"Table", "[", 
               RowBox[{
                SubscriptBox["S", "J"], ",", 
                RowBox[{"{", 
                 RowBox[{"J", ",", "1", ",", "7"}], "}"}]}], "]"}], "}"}]}], 
            "]"}]}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{
          SubscriptBox["\[Phi]", "J"], ",", 
          RowBox[{"{", 
           RowBox[{"J", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ")"}], "[", 
      RowBox[{"[", "K", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"K", ",", "1", ",", "7"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Out", "[", "263", "]"}], "/.", 
             RowBox[{
              SubscriptBox["\[Phi]", "J_"], "\[Rule]", 
              RowBox[{"a", "[", "J", "]"}]}]}], "/.", "change"}], ",", 
           SubscriptBox["\[Phi]", "j"]}], "]"}], ",", 
         SubscriptBox["\[Phi]", "k"]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "/.", 
    RowBox[{
     RowBox[{"s", "[", "1", "]"}], "\[Rule]", "1"}]}], "//", "Factor"}], "//",
   "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.845292582684453*^9, 3.8452925925159407`*^9}, {
  3.84529276512681*^9, 3.8452928183602943`*^9}, {3.845292928936208*^9, 
  3.845292937811582*^9}, {3.845293074528742*^9, 3.845293144252283*^9}},
 CellLabel->
  "In[285]:=",ExpressionUUID->"6bd8e13e-ca01-410d-baef-6df2c6932f93"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "(", "1", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "2"], "-", 
      SubscriptBox["\[Phi]", "1"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "2", ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "1"]}], "-", 
      SubscriptBox["\[Phi]", "2"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "3", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "3"], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "1"]}]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "4", ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "1"]}], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      SubscriptBox["\[Phi]", "4"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "5", ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Phi]", "1"]}]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "3"]}], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      SubscriptBox["\[Phi]", "5"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "6", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "1"], "-", 
      SubscriptBox["\[Phi]", "3"], "+", 
      SubscriptBox["\[Phi]", "4"], "-", 
      SubscriptBox["\[Phi]", "5"], "+", 
      SubscriptBox["\[Phi]", "7"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "7", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "1"], "-", 
      SubscriptBox["\[Phi]", "3"], "+", 
      SubscriptBox["\[Phi]", "4"], "-", 
      SubscriptBox["\[Phi]", "5"], "+", 
      SubscriptBox["\[Phi]", "6"], "-", 
      SubscriptBox["\[Phi]", "7"]}]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.845292592778593*^9, {3.8452927755497*^9, 3.845292818937791*^9}, 
   3.8452929381600027`*^9, {3.845293093471531*^9, 3.8452931445354223`*^9}},
 CellLabel->
  "Out[285]=",ExpressionUUID->"8c1e917a-cded-4447-bb4f-ae11b4b4f505"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
      {"1", 
       RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
      {"0", "1", 
       RowBox[{"-", "2"}], "1", "0", "0", "0"},
      {"0", "0", "1", 
       RowBox[{"-", "2"}], "1", "0", "0"},
      {"0", "0", "0", "1", 
       RowBox[{"-", "2"}], "1", "0"},
      {"0", "0", "0", "0", "1", 
       RowBox[{"-", "2"}], "2"},
      {"0", "0", "0", "0", "0", "2", 
       RowBox[{"-", "4"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.845292592778593*^9, {3.8452927755497*^9, 3.845292818937791*^9}, 
   3.8452929381600027`*^9, {3.845293093471531*^9, 3.845293144828788*^9}},
 CellLabel->
  "Out[286]//MatrixForm=",ExpressionUUID->"2a1dbba7-2cae-463d-a32c-\
b72fb8969cc9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"Inverse", "[", 
   RowBox[{"MetricTensor", "[", "B7", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.845293146402063*^9, 3.845293155143518*^9}},
 CellLabel->
  "In[288]:=",ExpressionUUID->"521b16b4-728e-4e57-bc4d-e26fc904a834"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
     {"1", 
      RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
     {"0", "1", 
      RowBox[{"-", "2"}], "1", "0", "0", "0"},
     {"0", "0", "1", 
      RowBox[{"-", "2"}], "1", "0", "0"},
     {"0", "0", "0", "1", 
      RowBox[{"-", "2"}], "1", "0"},
     {"0", "0", "0", "0", "1", 
      RowBox[{"-", "2"}], "2"},
     {"0", "0", "0", "0", "0", "2", 
      RowBox[{"-", "4"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.845293150877775*^9, 3.8452931553353643`*^9}},
 CellLabel->
  "Out[288]=",ExpressionUUID->"d440cd49-f9b4-4dfe-a47e-9e838607dc40"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Out", "[", "263", "]"}]], "Input",
 CellChangeTimes->{{3.845292666725425*^9, 3.845292703381179*^9}},
 CellLabel->
  "In[264]:=",ExpressionUUID->"879fc098-b26b-4a9f-97d2-b88d53ffe139"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"18", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "6"]}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "L"}], "-", 
       RowBox[{"7", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox["L", "5"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"63", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "6"]}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "L"}], "-", 
       RowBox[{"7", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"s", "(", "1", ")"}], " ", 
     SuperscriptBox["L", "4"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"85", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "6"]}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "L"}], "-", 
       RowBox[{"7", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"s", "(", "1", ")"}], "2"], " ", 
     SuperscriptBox["L", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}]], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "1"]}], "+", 
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "2"]}], "+", 
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "3"]}], "+", 
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "4"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "L"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "5"]}], "+", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "L"}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "6"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"L", "-", 
           RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "7"]}]}]], " ", 
      RowBox[{"s", "(", "1", ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]], " ", "L"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]], " ", "L"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            FractionBox["1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "L"}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "6"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "7"]}]}]], " ", "L"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]], " ", 
         RowBox[{"s", "(", "1", ")"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]], " ", 
         RowBox[{"s", "(", "1", ")"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            FractionBox["1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "L"}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "6"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "7"]}]}]], " ", 
         RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
      SuperscriptBox["L", "3"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "L"}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "L"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"L", "-", 
         RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "L"}], "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "L"}], "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}]}], ")"}]}], "-", 
   FractionBox[
    RowBox[{"55", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "6"]}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "L"}], "-", 
       RowBox[{"7", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"s", "(", "1", ")"}], "3"], " ", 
     SuperscriptBox["L", "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "L"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "5"]}]}]], " ", 
     RowBox[{"s", "(", "1", ")"}], " ", 
     SuperscriptBox["L", "2"]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"9", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "1"]}], "+", 
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "2"]}], "+", 
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "3"]}], "+", 
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "4"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "L"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "5"]}], "+", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "L"}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "6"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"L", "-", 
           RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "7"]}]}]], " ", 
      SuperscriptBox[
       RowBox[{"s", "(", "1", ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]], " ", "L"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]], " ", "L"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            FractionBox["1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "L"}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "6"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "7"]}]}]], " ", "L"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]], " ", 
         RowBox[{"s", "(", "1", ")"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]], " ", 
         RowBox[{"s", "(", "1", ")"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            FractionBox["1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "L"}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "6"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "7"]}]}]], " ", 
         RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
      SuperscriptBox["L", "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "L"}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "L"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"L", "-", 
         RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "L"}], "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "L"}], "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "6"]}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "L"}], "-", 
       RowBox[{"7", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"s", "(", "1", ")"}], "4"], " ", "L"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "L"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "5"]}]}]], " ", 
     SuperscriptBox[
      RowBox[{"s", "(", "1", ")"}], "2"], " ", "L"}], 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "3"]}]}]], " ", 
     RowBox[{"s", "(", "1", ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "4"]}]], " ", "L"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "4"]}]], " ", "L"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "4"]}]], " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", "L"}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}]], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"13", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "1"]}], "+", 
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "2"]}], "+", 
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "3"]}], "+", 
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "4"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "L"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "5"]}], "+", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "L"}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "6"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"L", "-", 
           RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "7"]}]}]], " ", 
      SuperscriptBox[
       RowBox[{"s", "(", "1", ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]], " ", "L"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]], " ", "L"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            FractionBox["1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "L"}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "6"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "7"]}]}]], " ", "L"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]], " ", 
         RowBox[{"s", "(", "1", ")"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]], " ", 
         RowBox[{"s", "(", "1", ")"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            FractionBox["1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "L"}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "6"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "7"]}]}]], " ", 
         RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", "L"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "L"}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "L"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"L", "-", 
         RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "L"}], "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "L"}], "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}]}], ")"}]}], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "6"]}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "L"}], "-", 
       RowBox[{"7", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"s", "(", "1", ")"}], "5"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "L"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "5"]}]}]], " ", 
     SuperscriptBox[
      RowBox[{"s", "(", "1", ")"}], "3"]}], 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "L"}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"s", "(", "1", ")"}]}], "-", 
          RowBox[{"3", " ", "L"}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "7"]}]}]], " ", 
     RowBox[{"s", "(", "1", ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "L"}], "-", 
          RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "3"]}]}]], " ", 
     RowBox[{"s", "(", "1", ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"2", " ", "L", " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{"L", " ", 
        SubscriptBox["\[Phi]", "2"]}]}]], " ", 
     RowBox[{"s", "(", "1", ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "3"]}]}]], " ", 
     SuperscriptBox[
      RowBox[{"s", "(", "1", ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "4"]}]], " ", "L"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "4"]}]], " ", "L"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "4"]}]], " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "1"]}], "+", 
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "2"]}], "+", 
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "3"]}], "+", 
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "4"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "L"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "5"]}], "+", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "L"}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "6"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"L", "-", 
           RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "7"]}]}]], " ", 
      SuperscriptBox[
       RowBox[{"s", "(", "1", ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]], " ", "L"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]], " ", "L"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            FractionBox["1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "L"}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "6"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "7"]}]}]], " ", "L"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]], " ", 
         RowBox[{"s", "(", "1", ")"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]], " ", 
         RowBox[{"s", "(", "1", ")"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            FractionBox["1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "L"}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "6"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "7"]}]}]], " ", 
         RowBox[{"s", "(", "1", ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "L"}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "L"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"L", "-", 
         RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "L"}], "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "L"}], "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}]}], ")"}]}], "-", 
   FractionBox[
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "L"}], " ", 
      SubscriptBox["\[Phi]", "0"]}]], "L"], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"2", " ", "L", " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{"L", " ", 
        SubscriptBox["\[Phi]", "2"]}]}]], " ", 
     SuperscriptBox[
      RowBox[{"s", "(", "1", ")"}], "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", "L"}]]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.8452926681520433`*^9, 3.84529268631359*^9}},
 CellLabel->
  "Out[264]=",ExpressionUUID->"f85a50aa-550b-4ec8-9e09-b9e2e7c2de3b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"col1test", "[", "7", "]"}]], "Input",
 CellChangeTimes->{{3.845284311019459*^9, 3.845284313633684*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"ab079164-ebd3-4e42-9933-6f6f912c78ec"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
   "0.000259`2.864844757577225", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm[
  "Starting index ", 6, " after ", 0.000259`2.864844757577225, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845284317847331*^9, 3.845284520311811*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"b545d2cb-fba7-4148-9dc5-2d3c70f0f84d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
   "0.125313`5.549541120638603", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm[
  "Starting index ", 5, " after ", 0.125313`5.549541120638603, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845284317847331*^9, 3.845284520434593*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"2602aeda-ccb6-4021-90c7-20232518b49d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
   "1.093874`6.490512293321376", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm[
  "Starting index ", 4, " after ", 1.093874`6.490512293321376, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845284317847331*^9, 3.8452845214031687`*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"cec17775-970b-40a7-88b1-a4d7201e51ed"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
   "7.824635`7.345009081416303", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm[
  "Starting index ", 3, " after ", 7.824635`7.345009081416303, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845284317847331*^9, 3.845284528134474*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"015b0675-64f6-49c3-9b93-6097b20cff26"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
   "18.990731`7.730086675618776", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm[
  "Starting index ", 2, " after ", 18.990731`7.730086675618776, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845284317847331*^9, 3.84528453930025*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"f8e2477d-6e0d-494b-8287-40e960924f16"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
   "32.658814`7.965545402843105", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm[
  "Starting index ", 1, " after ", 32.658814`7.965545402843105, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845284317847331*^9, 3.8452845529681053`*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"ae706dd9-fc98-4c18-b486-8e218ccaebd2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
   "99.546491`8.449570949308962", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm[
  "Starting index ", 0, " after ", 99.546491`8.449570949308962, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845284317847331*^9, 3.845284619872822*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"cc0f6030-47dd-4df3-9a01-80fed0465245"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time to finish: \"\>", "\[InvisibleSpace]", "100.264104`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time to finish: ", 100.264104, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845284317847331*^9, 3.845284620572723*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"57c4383c-7b1a-40eb-985b-859827482e5f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "L"}], " ", 
      SubscriptBox["\[Phi]", "0"]}]], "L"]}], "+", 
  FractionBox[
   RowBox[{"18", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "5"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "6"]}]}]], " ", 
    SuperscriptBox["L", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", "L"}], "-", 
      RowBox[{"7", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "L"}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "L"}], "-", 
      RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"s", "[", "1", "]"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "5"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       SubscriptBox["\[Phi]", "6"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", "L"}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       SubscriptBox["\[Phi]", "7"]}]}]], " ", 
    RowBox[{"s", "[", "1", "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "L"}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
       SubscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
       SubscriptBox["\[Phi]", "3"]}]}]], " ", 
    RowBox[{"s", "[", "1", "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "L"}], "-", 
      RowBox[{"s", "[", "1", "]"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"2", " ", "L", " ", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      RowBox[{"L", " ", 
       SubscriptBox["\[Phi]", "2"]}]}]], " ", 
    RowBox[{"s", "[", "1", "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "L"}], "-", 
      RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"s", "[", "1", "]"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       SubscriptBox["\[Phi]", "5"]}]}]], " ", 
    SuperscriptBox["L", "2"], " ", 
    RowBox[{"s", "[", "1", "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "L"}], "-", 
      RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"s", "[", "1", "]"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"63", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "5"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "6"]}]}]], " ", 
    SuperscriptBox["L", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", "L"}], "-", 
      RowBox[{"7", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    RowBox[{"s", "[", "1", "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "L"}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "L"}], "-", 
      RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"s", "[", "1", "]"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"2", " ", "L", " ", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      RowBox[{"L", " ", 
       SubscriptBox["\[Phi]", "2"]}]}]], " ", 
    SuperscriptBox[
     RowBox[{"s", "[", "1", "]"}], "2"]}], 
   RowBox[{"L", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "L"}], "-", 
      RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"s", "[", "1", "]"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       SubscriptBox["\[Phi]", "5"]}]}]], " ", "L", " ", 
    SuperscriptBox[
     RowBox[{"s", "[", "1", "]"}], "2"]}], 
   RowBox[{"6", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "L"}], "-", 
      RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"s", "[", "1", "]"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"85", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "5"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "6"]}]}]], " ", 
    SuperscriptBox["L", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", "L"}], "-", 
      RowBox[{"7", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"s", "[", "1", "]"}], "2"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "L"}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "L"}], "-", 
      RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"s", "[", "1", "]"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       SubscriptBox["\[Phi]", "5"]}]}]], " ", 
    SuperscriptBox[
     RowBox[{"s", "[", "1", "]"}], "3"]}], 
   RowBox[{"6", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "L"}], "-", 
      RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"s", "[", "1", "]"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"55", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "5"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "6"]}]}]], " ", 
    SuperscriptBox["L", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", "L"}], "-", 
      RowBox[{"7", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"s", "[", "1", "]"}], "3"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "L"}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "L"}], "-", 
      RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"s", "[", "1", "]"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "5"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "6"]}]}]], " ", "L", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", "L"}], "-", 
      RowBox[{"7", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"s", "[", "1", "]"}], "4"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "L"}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "L"}], "-", 
      RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"s", "[", "1", "]"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "5"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "6"]}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", "L"}], "-", 
      RowBox[{"7", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"s", "[", "1", "]"}], "5"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "L"}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "L"}], "-", 
      RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"s", "[", "1", "]"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
       SubscriptBox["\[Phi]", "3"]}]}]], " ", "L", " ", 
    RowBox[{"s", "[", "1", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "L"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "4"]}]], " ", "L"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "L"}], "-", 
           RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "4"]}]], " ", "L"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "L"}], "-", 
           RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "4"]}]], " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"s", "[", "1", "]"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
       SubscriptBox["\[Phi]", "3"]}]}]], " ", 
    SuperscriptBox[
     RowBox[{"s", "[", "1", "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "L"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "4"]}]], " ", "L"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "L"}], "-", 
           RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "4"]}]], " ", "L"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "L"}], "-", 
           RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "4"]}]], " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"s", "[", "1", "]"}]}], ")"}]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"3", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "L"}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "7"]}]}]], " ", 
     SuperscriptBox["L", "3"], " ", 
     RowBox[{"s", "[", "1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "6"]}]], " ", "L"}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "7"]}]], " ", "L"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           FractionBox["1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", "L"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "6"]}]], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "7"]}]], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           FractionBox["1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"9", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "L"}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "7"]}]}]], " ", 
     SuperscriptBox["L", "2"], " ", 
     SuperscriptBox[
      RowBox[{"s", "[", "1", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "6"]}]], " ", "L"}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "7"]}]], " ", "L"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           FractionBox["1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", "L"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "6"]}]], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "7"]}]], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           FractionBox["1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"13", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "L"}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "7"]}]}]], " ", "L", " ", 
     SuperscriptBox[
      RowBox[{"s", "[", "1", "]"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "6"]}]], " ", "L"}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "7"]}]], " ", "L"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           FractionBox["1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", "L"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "6"]}]], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "7"]}]], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           FractionBox["1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"12", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "L"}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "7"]}]}]], " ", 
     SuperscriptBox[
      RowBox[{"s", "[", "1", "]"}], "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "6"]}]], " ", "L"}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "7"]}]], " ", "L"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           FractionBox["1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", "L"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "6"]}]], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "7"]}]], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           FractionBox["1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{3.845292675155396*^9},
 CellLabel->
  "In[263]:=",ExpressionUUID->"4f527ded-14b2-4b17-9039-d0450be162d6"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"18", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "6"]}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "L"}], "-", 
       RowBox[{"7", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox["L", "5"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"63", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "6"]}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "L"}], "-", 
       RowBox[{"7", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"s", "(", "1", ")"}], " ", 
     SuperscriptBox["L", "4"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"85", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "6"]}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "L"}], "-", 
       RowBox[{"7", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"s", "(", "1", ")"}], "2"], " ", 
     SuperscriptBox["L", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}]], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "1"]}], "+", 
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "2"]}], "+", 
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "3"]}], "+", 
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "4"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "L"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "5"]}], "+", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "L"}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "6"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"L", "-", 
           RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "7"]}]}]], " ", 
      RowBox[{"s", "(", "1", ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]], " ", "L"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]], " ", "L"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            FractionBox["1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "L"}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "6"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "7"]}]}]], " ", "L"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]], " ", 
         RowBox[{"s", "(", "1", ")"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]], " ", 
         RowBox[{"s", "(", "1", ")"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            FractionBox["1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "L"}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "6"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "7"]}]}]], " ", 
         RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
      SuperscriptBox["L", "3"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "L"}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "L"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"L", "-", 
         RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "L"}], "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "L"}], "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}]}], ")"}]}], "-", 
   FractionBox[
    RowBox[{"55", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "6"]}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "L"}], "-", 
       RowBox[{"7", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"s", "(", "1", ")"}], "3"], " ", 
     SuperscriptBox["L", "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "L"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "5"]}]}]], " ", 
     RowBox[{"s", "(", "1", ")"}], " ", 
     SuperscriptBox["L", "2"]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"9", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "1"]}], "+", 
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "2"]}], "+", 
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "3"]}], "+", 
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "4"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "L"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "5"]}], "+", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "L"}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "6"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"L", "-", 
           RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "7"]}]}]], " ", 
      SuperscriptBox[
       RowBox[{"s", "(", "1", ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]], " ", "L"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]], " ", "L"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            FractionBox["1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "L"}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "6"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "7"]}]}]], " ", "L"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]], " ", 
         RowBox[{"s", "(", "1", ")"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]], " ", 
         RowBox[{"s", "(", "1", ")"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            FractionBox["1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "L"}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "6"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "7"]}]}]], " ", 
         RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
      SuperscriptBox["L", "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "L"}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "L"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"L", "-", 
         RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "L"}], "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "L"}], "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "6"]}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "L"}], "-", 
       RowBox[{"7", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"s", "(", "1", ")"}], "4"], " ", "L"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "L"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "5"]}]}]], " ", 
     SuperscriptBox[
      RowBox[{"s", "(", "1", ")"}], "2"], " ", "L"}], 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "3"]}]}]], " ", 
     RowBox[{"s", "(", "1", ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "4"]}]], " ", "L"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "4"]}]], " ", "L"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "4"]}]], " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", "L"}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}]], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"13", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "1"]}], "+", 
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "2"]}], "+", 
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "3"]}], "+", 
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "4"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "L"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "5"]}], "+", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "L"}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "6"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"L", "-", 
           RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "7"]}]}]], " ", 
      SuperscriptBox[
       RowBox[{"s", "(", "1", ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]], " ", "L"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]], " ", "L"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            FractionBox["1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "L"}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "6"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "7"]}]}]], " ", "L"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]], " ", 
         RowBox[{"s", "(", "1", ")"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]], " ", 
         RowBox[{"s", "(", "1", ")"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            FractionBox["1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "L"}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "6"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "7"]}]}]], " ", 
         RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", "L"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "L"}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "L"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"L", "-", 
         RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "L"}], "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "L"}], "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}]}], ")"}]}], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "6"]}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "L"}], "-", 
       RowBox[{"7", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"s", "(", "1", ")"}], "5"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "L"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "5"]}]}]], " ", 
     SuperscriptBox[
      RowBox[{"s", "(", "1", ")"}], "3"]}], 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "L"}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"s", "(", "1", ")"}]}], "-", 
          RowBox[{"3", " ", "L"}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "7"]}]}]], " ", 
     RowBox[{"s", "(", "1", ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "L"}], "-", 
          RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "3"]}]}]], " ", 
     RowBox[{"s", "(", "1", ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"2", " ", "L", " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{"L", " ", 
        SubscriptBox["\[Phi]", "2"]}]}]], " ", 
     RowBox[{"s", "(", "1", ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "(", "1", ")"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "3"]}]}]], " ", 
     SuperscriptBox[
      RowBox[{"s", "(", "1", ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "4"]}]], " ", "L"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "4"]}]], " ", "L"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "4"]}]], " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "1"]}], "+", 
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "2"]}], "+", 
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "3"]}], "+", 
        RowBox[{
         RowBox[{"s", "(", "1", ")"}], " ", 
         SubscriptBox["\[Phi]", "4"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "L"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "5"]}], "+", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "L"}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "6"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"L", "-", 
           RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "7"]}]}]], " ", 
      SuperscriptBox[
       RowBox[{"s", "(", "1", ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]], " ", "L"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]], " ", "L"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            FractionBox["1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "L"}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "6"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "7"]}]}]], " ", "L"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]], " ", 
         RowBox[{"s", "(", "1", ")"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]], " ", 
         RowBox[{"s", "(", "1", ")"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            FractionBox["1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "L"}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "6"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "7"]}]}]], " ", 
         RowBox[{"s", "(", "1", ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "L"}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "L"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"L", "-", 
         RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "L"}], "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "L"}], "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}]}], ")"}]}], "-", 
   FractionBox[
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "L"}], " ", 
      SubscriptBox["\[Phi]", "0"]}]], "L"], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"2", " ", "L", " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{"L", " ", 
        SubscriptBox["\[Phi]", "2"]}]}]], " ", 
     SuperscriptBox[
      RowBox[{"s", "(", "1", ")"}], "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", "L"}]]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.84529267849862*^9},
 CellLabel->
  "Out[263]=",ExpressionUUID->"cd99c703-0813-41f6-baf1-53039eba4382"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"col1test", "[", "8", "]"}]], "Input",
 CellChangeTimes->{{3.84529666868996*^9, 3.84529667222374*^9}},
 CellLabel->
  "In[330]:=",ExpressionUUID->"1c6bf290-52b7-4180-9163-9954060c9faa"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "7", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "0.000341`2.984299372488469", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 7, " after ", 0.000341`2.984299372488469, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845296672461605*^9},
 CellLabel->
  "During evaluation of \
In[330]:=",ExpressionUUID->"ef4196cf-1001-4988-a2f3-f2ca56de2745"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "6", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "0.164679`5.668183214611068", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 6, " after ", 0.164679`5.668183214611068, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845296672623958*^9},
 CellLabel->
  "During evaluation of \
In[330]:=",ExpressionUUID->"98dd1835-1631-4efb-a0a6-5301686efbb3"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "5", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "9.088624`7.410043130354714", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 5, " after ", 9.088624`7.410043130354714, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845296681548174*^9},
 CellLabel->
  "During evaluation of \
In[330]:=",ExpressionUUID->"65949443-f70a-4909-a532-0fcc3407e74c"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "4", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "62.599513`8.248115948076446", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 4, " after ", 62.599513`8.248115948076446, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845296735058984*^9},
 CellLabel->
  "During evaluation of \
In[330]:=",ExpressionUUID->"1ef6c7de-96ec-4c2a-81b6-06ca05899bf1"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "3", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "166.509876`8.672984990888486", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   
   SequenceForm[
   "Starting index ", 3, " after ", 166.509876`8.672984990888486, " seconds"],
   
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.8452968389693832`*^9},
 CellLabel->
  "During evaluation of \
In[330]:=",ExpressionUUID->"5dbdb1a2-0cee-43e3-a1e5-067d0d6db539"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "2", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "244.434274`8.839707095088805", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   
   SequenceForm[
   "Starting index ", 2, " after ", 244.434274`8.839707095088805, " seconds"],
   
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.8452969168937483`*^9},
 CellLabel->
  "During evaluation of \
In[330]:=",ExpressionUUID->"af9a5318-0b20-4ac8-972b-5827994d6ba6"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "1", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "274.382823`8.88990191354157", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 1, " after ", 274.382823`8.88990191354157, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845296946842245*^9},
 CellLabel->
  "During evaluation of \
In[330]:=",ExpressionUUID->"3e8d8c32-455c-4996-8ff6-54bcc850a2f2"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "0", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "337.137769`8.979352402052124", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   
   SequenceForm[
   "Starting index ", 0, " after ", 337.137769`8.979352402052124, " seconds"],
   
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845297009597238*^9},
 CellLabel->
  "During evaluation of \
In[330]:=",ExpressionUUID->"2073ef75-997c-468b-b41b-219241bd5b58"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Time to finish: \"\>", "\[InvisibleSpace]", "338.327533`", 
    "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm["Time to finish: ", 338.327533, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845297010785594*^9},
 CellLabel->
  "During evaluation of \
In[330]:=",ExpressionUUID->"4fbc3768-0c89-49bf-bb64-f05e0e73dd36"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "L"}], " ", 
       SubscriptBox["\[Phi]", "0"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"864", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox["L", "8"]}], "-", 
       RowBox[{"864", " ", 
        SuperscriptBox["L", "8"]}], "-", 
       RowBox[{"432", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "7"]}], "-", 
       RowBox[{"144", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "7"]}], "+", 
       RowBox[{"144", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "7"]}], "-", 
       RowBox[{"432", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "7"]}], "-", 
       RowBox[{"144", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "7"]}], "-", 
       RowBox[{"432", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           FractionBox["2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "7"]}], "+", 
       RowBox[{"144", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "7"]}], "-", 
       RowBox[{"6696", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "7"]}], "-", 
       RowBox[{"144", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "7"]}], "-", 
       RowBox[{"72", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "7"]}], "-", 
       RowBox[{"216", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}], "-", 
             RowBox[{"2", " ", "L"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "7"]}], "+", 
       RowBox[{"8424", " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["L", "7"]}], "+", 
       RowBox[{"3996", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "6"]}], "+", 
       RowBox[{"1236", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "6"]}], "-", 
       RowBox[{"1020", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "6"]}], "+", 
       RowBox[{"3348", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "6"]}], "+", 
       RowBox[{"1116", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "6"]}], "+", 
       RowBox[{"2916", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           FractionBox["2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "6"]}], "-", 
       RowBox[{"900", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "6"]}], "+", 
       RowBox[{"21720", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "6"]}], "+", 
       RowBox[{"996", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "6"]}], "+", 
       RowBox[{"408", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "6"]}], "+", 
       RowBox[{"1296", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}], "-", 
             RowBox[{"2", " ", "L"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "6"]}], "-", 
       RowBox[{"35112", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["L", "6"]}], "-", 
       RowBox[{"15558", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "5"]}], "-", 
       RowBox[{"4362", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "5"]}], "+", 
       RowBox[{"2796", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "5"]}], "-", 
       RowBox[{"10428", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "5"]}], "-", 
       RowBox[{"3476", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "5"]}], "-", 
       RowBox[{"7728", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           FractionBox["2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "5"]}], "+", 
       RowBox[{"2126", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "5"]}], "-", 
       RowBox[{"38166", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "5"]}], "-", 
       RowBox[{"2742", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "5"]}], "-", 
       RowBox[{"906", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "5"]}], "-", 
       RowBox[{"3162", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}], "-", 
             RowBox[{"2", " ", "L"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "5"]}], "+", 
       RowBox[{"81606", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["L", "5"]}], "+", 
       RowBox[{"33024", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "4"]}], "+", 
       RowBox[{"8100", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"3669", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "4"]}], "+", 
       RowBox[{"16599", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "4"]}], "+", 
       RowBox[{"5533", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "4"]}], "+", 
       RowBox[{"10221", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           FractionBox["2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"2344", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "4"]}], "+", 
       RowBox[{"39168", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "4"]}], "+", 
       RowBox[{"3840", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "4"]}], "+", 
       RowBox[{"1020", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "4"]}], "+", 
       RowBox[{"4008", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}], "-", 
             RowBox[{"2", " ", "L"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"115500", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"41238", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "3"]}], "-", 
       RowBox[{"8346", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"2262", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "3"]}], "-", 
       RowBox[{"14124", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "3"]}], "-", 
       RowBox[{"4708", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "3"]}], "-", 
       RowBox[{"7092", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           FractionBox["2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"1192", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "3"]}], "-", 
       RowBox[{"23430", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "3"]}], "-", 
       RowBox[{"2886", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "3"]}], "-", 
       RowBox[{"618", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "3"]}], "-", 
       RowBox[{"2778", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}], "-", 
             RowBox[{"2", " ", "L"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"101766", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "5"], " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"30264", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", 
        SuperscriptBox["L", "2"]}], "+", 
       RowBox[{"4524", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"504", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", 
        SuperscriptBox["L", "2"]}], "+", 
       RowBox[{"6036", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", 
        SuperscriptBox["L", "2"]}], "+", 
       RowBox[{"2012", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", 
        SuperscriptBox["L", "2"]}], "+", 
       RowBox[{"2460", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           FractionBox["2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"224", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", 
        SuperscriptBox["L", "2"]}], "+", 
       RowBox[{"7548", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", 
        SuperscriptBox["L", "2"]}], "+", 
       RowBox[{"1104", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", 
        SuperscriptBox["L", "2"]}], "+", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", 
        SuperscriptBox["L", "2"]}], "+", 
       RowBox[{"996", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}], "-", 
             RowBox[{"2", " ", "L"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"54408", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "6"], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"12072", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "7"], " ", "L"}], "-", 
       RowBox[{"1008", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "7"], " ", "L"}], "-", 
       RowBox[{"1008", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "7"], " ", "L"}], "-", 
       RowBox[{"336", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "7"], " ", "L"}], "-", 
       RowBox[{"336", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           FractionBox["2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "7"], " ", "L"}], "-", 
       RowBox[{"1008", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "7"], " ", "L"}], "-", 
       RowBox[{"168", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "7"], " ", "L"}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "7"], " ", "L"}], "-", 
       RowBox[{"144", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "5"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"s", "(", "1", ")"}]}], "-", 
             RowBox[{"2", " ", "L"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "8"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "7"], " ", "L"}], "+", 
       RowBox[{"16104", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "7"], " ", "L"}], "+", 
       RowBox[{"2016", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "2"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "8"]}], "-", 
       RowBox[{"2016", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "8"]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"6", " ", "L", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "L"}], "-", 
       RowBox[{"7", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "(", "1", ")"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.84529701082786*^9},
 CellLabel->
  "Out[330]=",ExpressionUUID->"196e8924-35a3-4092-8b1b-face13ab969a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"change", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "[", "K", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Inverse", "[", 
         RowBox[{"Transpose", "[", 
          RowBox[{
           RowBox[{"Inverse", "[", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"e", "[", "1", "]"}], "-", 
                 RowBox[{"e", "[", "2", "]"}]}], ",", 
                RowBox[{
                 RowBox[{"e", "[", "2", "]"}], "-", 
                 RowBox[{"e", "[", "3", "]"}]}], ",", 
                RowBox[{
                 RowBox[{"e", "[", "3", "]"}], "-", 
                 RowBox[{"e", "[", "4", "]"}]}], ",", 
                RowBox[{
                 RowBox[{"e", "[", "4", "]"}], "-", 
                 RowBox[{"e", "[", "5", "]"}]}], ",", 
                RowBox[{
                 RowBox[{"e", "[", "5", "]"}], "-", 
                 RowBox[{"e", "[", "6", "]"}]}], ",", 
                RowBox[{
                 RowBox[{"e", "[", "6", "]"}], "-", 
                 RowBox[{"e", "[", "7", "]"}], "-", 
                 RowBox[{"e", "[", "8", "]"}]}], ",", 
                RowBox[{
                 RowBox[{"e", "[", "7", "]"}], "-", 
                 RowBox[{"e", "[", "8", "]"}]}], ",", 
                RowBox[{"e", "[", "8", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"e", "[", "J", "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"J", ",", "1", ",", "8"}], "}"}]}], "]"}], "}"}]}], 
             "]"}], "]"}], ".", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                SubscriptBox["S", "4"], ",", 
                RowBox[{
                 SubscriptBox["S", "3"], "+", 
                 SubscriptBox["S", "4"], "+", 
                 SubscriptBox["S", "5"]}], ",", 
                RowBox[{
                 SubscriptBox["S", "5"], "+", 
                 SubscriptBox["S", "6"]}], ",", 
                RowBox[{
                 SubscriptBox["S", "6"], "+", 
                 SubscriptBox["S", "7"]}], ",", 
                RowBox[{
                 SubscriptBox["S", "7"], "+", 
                 SubscriptBox["S", "8"]}], ",", 
                SubscriptBox["S", "8"], ",", 
                SubscriptBox["S", "10"], ",", 
                SubscriptBox["S", "9"]}], "}"}], "/.", 
              RowBox[{
               SubscriptBox["S", "A_"], "\[Rule]", 
               SubscriptBox["S", 
                RowBox[{"A", "-", "2"}]]}]}], ",", 
             RowBox[{"{", 
              RowBox[{"Table", "[", 
               RowBox[{
                SubscriptBox["S", "J"], ",", 
                RowBox[{"{", 
                 RowBox[{"J", ",", "1", ",", "8"}], "}"}]}], "]"}], "}"}]}], 
            "]"}]}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{
          SubscriptBox["\[Phi]", "J"], ",", 
          RowBox[{"{", 
           RowBox[{"J", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ")"}], "[", 
      RowBox[{"[", "K", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"K", ",", "1", ",", "8"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Out", "[", "330", "]"}], "/.", 
             RowBox[{
              SubscriptBox["\[Phi]", "J_"], "\[Rule]", 
              RowBox[{"a", "[", "J", "]"}]}]}], "/.", "change"}], ",", 
           SubscriptBox["\[Phi]", "j"]}], "]"}], ",", 
         SubscriptBox["\[Phi]", "k"]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "/.", 
    RowBox[{
     RowBox[{"s", "[", "1", "]"}], "\[Rule]", "1"}]}], "//", "Factor"}], "//",
   "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.845297134683716*^9, 3.845297180837872*^9}, {
  3.845297214391839*^9, 3.845297216237967*^9}},
 CellLabel->
  "In[333]:=",ExpressionUUID->"20e3ff3b-b56e-4f15-9161-ac8bd42fbc6e"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "(", "1", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "2"], "-", 
      SubscriptBox["\[Phi]", "1"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "2", ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "1"]}], "-", 
      SubscriptBox["\[Phi]", "2"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "3", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "3"], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "1"]}]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "4", ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "1"]}], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      SubscriptBox["\[Phi]", "4"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "5", ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Phi]", "1"]}]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "3"]}], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      SubscriptBox["\[Phi]", "5"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "6", ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "1"]}], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "4"]}], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "5"]}], "+", 
      SubscriptBox["\[Phi]", "6"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "7", ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      SubscriptBox["\[Phi]", "3"], "-", 
      SubscriptBox["\[Phi]", "4"], "+", 
      SubscriptBox["\[Phi]", "5"], "-", 
      SubscriptBox["\[Phi]", "6"], "+", 
      SubscriptBox["\[Phi]", "8"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "8", ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      SubscriptBox["\[Phi]", "3"], "-", 
      SubscriptBox["\[Phi]", "4"], "+", 
      SubscriptBox["\[Phi]", "5"], "-", 
      SubscriptBox["\[Phi]", "6"], "+", 
      SubscriptBox["\[Phi]", "7"], "-", 
      SubscriptBox["\[Phi]", "8"]}]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.845297183571186*^9, 3.845297226602829*^9},
 CellLabel->
  "Out[333]=",ExpressionUUID->"bc79f27c-c2e0-4ee4-bf3a-59d27d442993"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
      {"1", 
       RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
      {"0", "1", 
       RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
      {"0", "0", "1", 
       RowBox[{"-", "2"}], "1", "0", "0", "0"},
      {"0", "0", "0", "1", 
       RowBox[{"-", "2"}], "1", "0", "0"},
      {"0", "0", "0", "0", "1", 
       RowBox[{"-", "2"}], "1", "0"},
      {"0", "0", "0", "0", "0", "1", 
       RowBox[{"-", "2"}], "2"},
      {"0", "0", "0", "0", "0", "0", "2", 
       RowBox[{"-", "4"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{3.845297183571186*^9, 3.845297227086278*^9},
 CellLabel->
  "Out[334]//MatrixForm=",ExpressionUUID->"ca4685e1-5da3-43fe-81b5-\
6dea28c3de06"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Inverse", "[", 
    RowBox[{"MetricTensor", "[", "B8", "]"}], "]"}]}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.84529723003229*^9, 3.845297242802456*^9}},
 CellLabel->
  "In[335]:=",ExpressionUUID->"0ae74773-8673-414a-8bcd-feb03bbc4c1e"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
      {"1", 
       RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
      {"0", "1", 
       RowBox[{"-", "2"}], "1", "0", "0", "0", "0"},
      {"0", "0", "1", 
       RowBox[{"-", "2"}], "1", "0", "0", "0"},
      {"0", "0", "0", "1", 
       RowBox[{"-", "2"}], "1", "0", "0"},
      {"0", "0", "0", "0", "1", 
       RowBox[{"-", "2"}], "1", "0"},
      {"0", "0", "0", "0", "0", "1", 
       RowBox[{"-", "2"}], "2"},
      {"0", "0", "0", "0", "0", "0", "2", 
       RowBox[{"-", "4"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{3.84529724297857*^9},
 CellLabel->
  "Out[335]//MatrixForm=",ExpressionUUID->"55905ad4-cd1d-4371-b8ad-\
31015805d975"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.845297818844269*^9},ExpressionUUID->"68d6f260-2c45-4ea6-b77c-\
399b21e6a7d9"]
}, Open  ]]
},
WindowSize->{1164, 915},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
CommonDefaultFormatTypes->{"Output"->TraditionalForm},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"82265086-4327-4f41-9661-b82ef772bacf"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 113, 2, 30, "Input",ExpressionUUID->"186935a2-145b-4163-9a20-93901190831c"],
Cell[CellGroupData[{
Cell[696, 26, 223, 4, 69, "Chapter",ExpressionUUID->"94daa7b3-35e9-42b7-8f73-0c8dcc671ed6"],
Cell[922, 32, 3235, 92, 164, "Input",ExpressionUUID->"38f8942a-8d44-4cad-917d-685ff6afc7d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4194, 129, 428, 6, 69, "Chapter",ExpressionUUID->"1d6ed371-c944-4306-93c1-571453f61bfc"],
Cell[4625, 137, 17037, 445, 992, "Input",ExpressionUUID->"3f52fc98-e700-4bda-90af-0c2dbd85060a",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[21687, 586, 210, 4, 30, "Input",ExpressionUUID->"b55c99ca-d064-4b70-b92e-e27031d78469"],
Cell[CellGroupData[{
Cell[21922, 594, 545, 12, 20, "Print",ExpressionUUID->"5442bbe5-398f-4aa0-9c63-bc17839ea89a"],
Cell[22470, 608, 543, 12, 20, "Print",ExpressionUUID->"c5176f15-d4c8-4b1d-808f-a27d94fbd303"],
Cell[23016, 622, 543, 12, 20, "Print",ExpressionUUID->"09ad4e79-dff8-44ce-a0b1-9b534dd87b8c"],
Cell[23562, 636, 543, 12, 20, "Print",ExpressionUUID->"0c596b54-f293-4a8e-9fcb-342fc6b77b4a"],
Cell[24108, 650, 545, 12, 20, "Print",ExpressionUUID->"9a785d1f-861f-4fae-b4ee-5b38e4fb8089"],
Cell[24656, 664, 423, 10, 20, "Print",ExpressionUUID->"381e83f5-2b68-4500-8cb6-d20907f24260"]
}, Open  ]],
Cell[25094, 677, 28057, 772, 407, "Output",ExpressionUUID->"04eea248-6500-4df7-b247-1b47c52ec794"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53188, 1454, 259, 5, 30, "Input",ExpressionUUID->"a0118a6c-52d9-4f9b-b875-128d6b973d6f"],
Cell[CellGroupData[{
Cell[53472, 1463, 560, 12, 20, "Print",ExpressionUUID->"0f5ff833-482d-4516-9c3b-8f3a63df49b7"],
Cell[54035, 1477, 564, 12, 20, "Print",ExpressionUUID->"4a65ef8b-c9c9-4162-b5b1-8e133ba980c6"],
Cell[54602, 1491, 564, 12, 20, "Print",ExpressionUUID->"8f0c7726-c7d7-4cde-9d66-5db05706f288"],
Cell[55169, 1505, 564, 12, 20, "Print",ExpressionUUID->"26e48cf0-8535-48cf-a283-b64a1dead352"],
Cell[55736, 1519, 566, 12, 20, "Print",ExpressionUUID->"b1811409-67fe-4fe2-abda-00ba4f5e349b"],
Cell[56305, 1533, 566, 12, 20, "Print",ExpressionUUID->"6125f159-03ee-4dcd-947f-128586758869"],
Cell[56874, 1547, 446, 10, 20, "Print",ExpressionUUID->"2faa76cf-ab07-49a3-b014-aa8a62ca1771"]
}, Open  ]],
Cell[57335, 1560, 41385, 1137, 659, "Output",ExpressionUUID->"a206a74d-b898-4dad-bee4-b640e2fadde8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98757, 2702, 1145, 33, 52, "Input",ExpressionUUID->"d13ce383-d72e-4f0a-82ec-f8fdfc7237ac"],
Cell[99905, 2737, 961, 27, 116, "Output",ExpressionUUID->"480bdd0d-4293-4417-96d6-4c348680d7bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100903, 2769, 936, 30, 33, "Input",ExpressionUUID->"0cd8e656-b86d-477a-a37b-691fdd724bdb"],
Cell[101842, 2801, 789, 20, 116, "Output",ExpressionUUID->"3e43c15d-9e0e-4f0a-837a-f5e1b342c3e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102668, 2826, 2647, 69, 289, "Input",ExpressionUUID->"68d4e89e-a756-4f35-8d01-0a0ac38e022f"],
Cell[105318, 2897, 1644, 49, 48, "Output",ExpressionUUID->"9b4c3f42-112d-4e36-84c1-970c3613c0b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106999, 2951, 1741, 48, 113, "Input",ExpressionUUID->"f65b16a6-0af5-4ca3-907d-40d1325e4f97"],
Cell[108743, 3001, 959, 29, 116, "Output",ExpressionUUID->"84e3631b-f717-46bd-b2d2-8c4a1fc31322"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109739, 3035, 984, 28, 54, "Input",ExpressionUUID->"f7d7a4a8-d3ff-4e91-9604-7410315772e5"],
Cell[110726, 3065, 1784, 54, 127, "Output",ExpressionUUID->"a4334923-417a-49ed-b737-0dfff1070877"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112547, 3124, 735, 22, 54, "Input",ExpressionUUID->"e70b2f1b-bf1e-4579-8623-1cb7cde6eaf0"],
Cell[113285, 3148, 2214, 70, 145, "Output",ExpressionUUID->"53a4324b-5331-457d-a1ee-d8e47cebbd5d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115536, 3223, 4323, 114, 253, "Input",ExpressionUUID->"6bd8e13e-ca01-410d-baef-6df2c6932f93"],
Cell[119862, 3339, 2081, 61, 48, "Output",ExpressionUUID->"8c1e917a-cded-4447-bb4f-ae11b4b4f505"],
Cell[121946, 3402, 1211, 34, 145, "Output",ExpressionUUID->"2a1dbba7-2cae-463d-a32c-b72fb8969cc9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123194, 3441, 268, 6, 30, "Input",ExpressionUUID->"521b16b4-728e-4e57-bc4d-e26fc904a834"],
Cell[123465, 3449, 1013, 28, 134, "Output",ExpressionUUID->"d440cd49-f9b4-4dfe-a47e-9e838607dc40"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124515, 3482, 207, 4, 30, "Input",ExpressionUUID->"879fc098-b26b-4a9f-97d2-b88d53ffe139"],
Cell[124725, 3488, 41496, 1252, 1052, "Output",ExpressionUUID->"f85a50aa-550b-4ec8-9e09-b9e2e7c2de3b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166258, 4745, 210, 4, 30, "Input",ExpressionUUID->"ab079164-ebd3-4e42-9933-6f6f912c78ec"],
Cell[CellGroupData[{
Cell[166493, 4753, 530, 11, 24, "Print",ExpressionUUID->"b545d2cb-fba7-4148-9dc5-2d3c70f0f84d"],
Cell[167026, 4766, 530, 11, 24, "Print",ExpressionUUID->"2602aeda-ccb6-4021-90c7-20232518b49d"],
Cell[167559, 4779, 532, 11, 24, "Print",ExpressionUUID->"cec17775-970b-40a7-88b1-a4d7201e51ed"],
Cell[168094, 4792, 530, 11, 24, "Print",ExpressionUUID->"015b0675-64f6-49c3-9b93-6097b20cff26"],
Cell[168627, 4805, 531, 11, 24, "Print",ExpressionUUID->"f8e2477d-6e0d-494b-8287-40e960924f16"],
Cell[169161, 4818, 534, 11, 24, "Print",ExpressionUUID->"ae706dd9-fc98-4c18-b486-8e218ccaebd2"],
Cell[169698, 4831, 532, 11, 24, "Print",ExpressionUUID->"cc0f6030-47dd-4df3-9a01-80fed0465245"],
Cell[170233, 4844, 414, 9, 24, "Print",ExpressionUUID->"57c4383c-7b1a-40eb-985b-859827482e5f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[170696, 4859, 40241, 1252, 1182, "Input",ExpressionUUID->"4f527ded-14b2-4b17-9039-d0450be162d6"],
Cell[210940, 6113, 41470, 1252, 1052, "Output",ExpressionUUID->"cd99c703-0813-41f6-baf1-53039eba4382"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252447, 7370, 208, 4, 30, "Input",ExpressionUUID->"1c6bf290-52b7-4180-9163-9954060c9faa"],
Cell[CellGroupData[{
Cell[252680, 7378, 543, 12, 20, "Print",ExpressionUUID->"ef4196cf-1001-4988-a2f3-f2ca56de2745"],
Cell[253226, 7392, 543, 12, 20, "Print",ExpressionUUID->"98dd1835-1631-4efb-a0a6-5301686efbb3"],
Cell[253772, 7406, 543, 12, 20, "Print",ExpressionUUID->"65949443-f70a-4909-a532-0fcc3407e74c"],
Cell[254318, 7420, 545, 12, 20, "Print",ExpressionUUID->"1ef6c7de-96ec-4c2a-81b6-06ca05899bf1"],
Cell[254866, 7434, 557, 14, 20, "Print",ExpressionUUID->"5dbdb1a2-0cee-43e3-a1e5-067d0d6db539"],
Cell[255426, 7450, 557, 14, 20, "Print",ExpressionUUID->"af9a5318-0b20-4ac8-972b-5827994d6ba6"],
Cell[255986, 7466, 545, 12, 20, "Print",ExpressionUUID->"3e8d8c32-455c-4996-8ff6-54bcc850a2f2"],
Cell[256534, 7480, 555, 14, 20, "Print",ExpressionUUID->"2073ef75-997c-468b-b41b-219241bd5b58"],
Cell[257092, 7496, 425, 10, 20, "Print",ExpressionUUID->"4fbc3768-0c89-49bf-bb64-f05e0e73dd36"]
}, Open  ]],
Cell[257532, 7509, 88637, 2423, 1425, "Output",ExpressionUUID->"196e8924-35a3-4092-8b1b-face13ab969a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[346206, 9937, 4480, 119, 274, "Input",ExpressionUUID->"20e3ff3b-b56e-4f15-9161-ac8bd42fbc6e"],
Cell[350689, 10058, 2503, 75, 48, "Output",ExpressionUUID->"bc79f27c-c2e0-4ee4-bf3a-59d27d442993"],
Cell[353195, 10135, 1218, 34, 161, "Output",ExpressionUUID->"ca4685e1-5da3-43fe-81b5-6dea28c3de06"]
}, Open  ]],
Cell[CellGroupData[{
Cell[354450, 10174, 305, 8, 30, "Input",ExpressionUUID->"0ae74773-8673-414a-8bcd-feb03bbc4c1e"],
Cell[354758, 10184, 1195, 34, 161, "Output",ExpressionUUID->"55905ad4-cd1d-4371-b8ad-31015805d975"]
}, Open  ]],
Cell[355968, 10221, 147, 3, 52, "Input",ExpressionUUID->"68d6f260-2c45-4ea6-b77c-399b21e6a7d9"]
}, Open  ]]
}
]
*)



==> Old Mathematica Notebooks/SUIntersectionNumbers.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    194572,       5586]
NotebookOptionsPosition[    189451,       5502]
NotebookOutlinePosition[    189844,       5518]
CellTagsIndexPosition[    189801,       5515]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellLabel->"In[46]:=",ExpressionUUID->"186935a2-145b-4163-9a20-93901190831c"],

Cell[CellGroupData[{

Cell["Notes", "Chapter",
 CellChangeTimes->{{3.845221353393629*^9, 
  3.845221355870317*^9}},ExpressionUUID->"94daa7b3-35e9-42b7-8f73-\
0c8dcc671ed6"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"divisor", "[", "r_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"e", "[", 
            RowBox[{
             RowBox[{"2", "j"}], "-", "1"}], "]"}], "-", 
           RowBox[{"e", "[", 
            RowBox[{"2", "j"}], "]"}]}], ")"}], 
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{
           RowBox[{"Ceiling", "[", 
            FractionBox[
             RowBox[{"r", "+", "1"}], "2"], "]"}], "-", "j"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"e", "[", "r", "]"}], ")"}], 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"j", ",", 
           RowBox[{"Ceiling", "[", 
            FractionBox[
             RowBox[{"r", "+", "1"}], "2"], "]"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"e", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"r", "+", "1"}], ")"}]}], "-", 
             RowBox[{"2", "j"}]}], "]"}], "-", 
           RowBox[{"e", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"r", "+", "1"}], ")"}]}], "-", 
             RowBox[{"2", "j"}], "+", "1"}], "]"}]}], ")"}], 
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{"j", "-", 
           RowBox[{"Ceiling", "[", 
            FractionBox[
             RowBox[{"r", "+", "1"}], "2"], "]"}]}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "r"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      RowBox[{"HeavisideTheta", "[", "0", "]"}], "\[Rule]", "0"}]}]}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"atophi", "[", 
     RowBox[{"var_", ",", "r_"}], "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"var", "[", "J", "]"}], "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"K", "+", "1"}]], 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["\[Phi]", 
                 RowBox[{"Ceiling", "[", 
                  FractionBox["K", "2"], "]"}]], "-", 
                SubscriptBox["\[Phi]", 
                 RowBox[{"r", "+", "1", "-", 
                  RowBox[{"Floor", "[", 
                   FractionBox["K", "2"], "]"}]}]]}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"K", ",", "1", ",", "r"}], "}"}]}], "]"}], "/.", 
           RowBox[{
            SubscriptBox["\[Phi]", 
             RowBox[{"r", "+", "1"}]], "\[Rule]", "0"}]}], ")"}], "[", 
         RowBox[{"[", "J", "]"}], "]"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"J", ",", "1", ",", "r"}], "}"}]}], "]"}], " "}]}]}]], "Input",\

 CellChangeTimes->{{3.845221359101158*^9, 3.845221365951962*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"38f8942a-8d44-4cad-917d-685ff6afc7d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["SU(N) Tate Model Intersection Numbers", "Chapter",
 CellChangeTimes->{{3.795574355389176*^9, 3.7955743583829203`*^9}, {
  3.795574771930532*^9, 3.795574772721107*^9}, {3.80029926100386*^9, 
  3.800299269073078*^9}, {3.845113618943487*^9, 
  3.8451136514882708`*^9}},ExpressionUUID->"1d6ed371-c944-4306-93c1-\
571453f61bfc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cr", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", "L"}], ",", 
      RowBox[{"3", "L"}], ",", "0"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gen", "[", "n_", "]"}], ":=", 
   RowBox[{"Prepend", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"i", ",", "2"}], "]"}], "+", "2"}], ")"}], "L"}], "-", 
          RowBox[{"e", "[", "1", "]"}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"e", "[", "j", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"i", "+", "1"}], ",", "2"}], "]"}], "+", "2"}], ",", 
              
              RowBox[{"i", "-", "1"}], ",", "2"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"e", "[", "i", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], "+", 
        RowBox[{"2", " ", "L"}]}], ",", 
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], "+", 
        RowBox[{"3", " ", "L"}]}], ",", 
       RowBox[{"s", "[", "1", "]"}]}], "}"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sec", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{"3", " ", 
     RowBox[{"e", "[", "0", "]"}]}], " ", "+", " ", 
    RowBox[{"6", "L"}], "-", 
    RowBox[{"e", "[", "1", "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"e", "[", "j", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "n"}], "}"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cc", "[", "q_", "]"}], ":=", " ", 
    RowBox[{"Expand", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"(", 
        RowBox[{"q", "/.", 
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cr", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cr", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], ")"}]}], ")"}]], "+", " ", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{"q", "/.", 
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cr", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cr", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ")"}]], "+", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{"q", "/.", 
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cr", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cr", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], ")"}]]}], "]"}]}], 
   ";"}], " ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["p", 
    RowBox[{"n_", ",", "0"}]], "[", "f_", "]"}], ":=", 
  RowBox[{"cc", "[", "f", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["p", 
      RowBox[{"n_", ",", "i_"}]], "[", "f_", "]"}], "/;", 
    RowBox[{"i", "!=", "0"}]}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"g", "=", 
       RowBox[{
        RowBox[{"gen", "[", "n", "]"}], "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"f", "/.", 
          RowBox[{
           RowBox[{"e", "[", "i", "]"}], "\[Rule]", 
           RowBox[{"g", "[", 
            RowBox[{"[", "b", "]"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"j", "\[NotEqual]", "b"}], ",", 
            FractionBox[
             RowBox[{"g", "[", 
              RowBox[{"[", "j", "]"}], "]"}], 
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "-", 
              RowBox[{"g", "[", 
               RowBox[{"[", "b", "]"}], "]"}]}]], ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Length", "[", "g", "]"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", 
         RowBox[{"Length", "[", "g", "]"}]}], "}"}]}], "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"push", "[", "n_", "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["p", 
        RowBox[{"n", ",", "i"}]], "[", 
       RowBox[{
        SubscriptBox["f", "i"], "[", 
        RowBox[{"e", "[", "i", "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"func", "[", "n_", "]"}], "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"sec", "[", "n", "]"}], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Phi]", "0"], 
       FractionBox[
        RowBox[{"e", "[", "0", "]"}], "3"]}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Phi]", "j"], 
         RowBox[{"e", "[", "j", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "]"}]}], "/.", 
   RowBox[{
    RowBox[{"e", "[", "n", "]"}], "\[Rule]", "x"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"col", "[", "n_", "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"p", "=", 
      RowBox[{"push", "[", "n", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Reverse", "[", 
     RowBox[{"FoldList", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Apart", "[", 
         RowBox[{"Limit", "[", 
          RowBox[{
           RowBox[{"#2", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{
            SubscriptBox["f", 
             RowBox[{"#2", "[", 
              RowBox[{"[", "2", "]"}], "]"}]], "->", 
            RowBox[{"Function", "[", 
             RowBox[{
              RowBox[{"{", "x", "}"}], ",", 
              RowBox[{"#1", "/.", 
               RowBox[{
                RowBox[{"e", "[", 
                 RowBox[{"#2", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "]"}], "->", "x"}]}]}], 
             "]"}]}]}], "]"}], "]"}], "&"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Last", "[", "p", "]"}], "/.", 
        RowBox[{
         SubscriptBox["f", "n"], "\[Rule]", 
         RowBox[{"func", "[", "n", "]"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"Reverse", "[", 
        RowBox[{"MapIndexed", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"#1", ",", 
             RowBox[{
              RowBox[{"First", "[", "#2", "]"}], "-", "1"}]}], "}"}], "&"}], 
          ",", 
          RowBox[{"Most", "[", "p", "]"}]}], "]"}], "]"}]}], 
      "\[IndentingNewLine]", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"col1", "[", "n_", "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"p", "=", 
      RowBox[{"push", "[", "n", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Fold", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Apart", "[", 
        RowBox[{"Limit", "[", 
         RowBox[{
          RowBox[{"#2", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{
           SubscriptBox["f", 
            RowBox[{"#2", "[", 
             RowBox[{"[", "2", "]"}], "]"}]], "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "x", "}"}], ",", 
             RowBox[{"#1", "/.", 
              RowBox[{
               RowBox[{"e", "[", 
                RowBox[{"#2", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "]"}], "->", "x"}]}]}], 
            "]"}]}]}], "]"}], "]"}], "&"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Last", "[", "p", "]"}], "/.", 
       RowBox[{
        SubscriptBox["f", "n"], "\[Rule]", 
        RowBox[{"func", "[", "n", "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Reverse", "[", 
       RowBox[{"MapIndexed", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"#1", ",", 
            RowBox[{
             RowBox[{"First", "[", "#2", "]"}], "-", "1"}]}], "}"}], "&"}], 
         ",", 
         RowBox[{"Most", "[", "p", "]"}]}], "]"}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"col1test", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"CompoundExpression", "[", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<Time to finish: \>\"", ",", "#1", ",", "\"\< seconds\>\""}], 
       "]"}], ",", "#2"}], "]"}], "&"}], "@@", 
   RowBox[{"AbsoluteTiming", "[", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p", "=", 
         RowBox[{"push", "[", "n", "]"}]}], ",", 
        RowBox[{"startTime", "=", 
         RowBox[{"AbsoluteTime", "[", "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Fold", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"CompoundExpression", "[", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{"\"\<Starting index \>\"", ",", 
             RowBox[{"#2", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "\"\< after \>\"", ",", 
             RowBox[{
              RowBox[{"AbsoluteTime", "[", "]"}], "-", "startTime"}], ",", 
             "\"\< seconds\>\""}], "]"}], ",", 
           RowBox[{"Apart", "[", 
            RowBox[{"Limit", "[", 
             RowBox[{
              RowBox[{"#2", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               SubscriptBox["f", 
                RowBox[{"#2", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]], "->", 
               RowBox[{"Function", "[", 
                RowBox[{
                 RowBox[{"{", "x", "}"}], ",", 
                 RowBox[{"#1", "/.", 
                  RowBox[{
                   RowBox[{"e", "[", 
                    RowBox[{"#2", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "->", "x"}]}]}], 
                "]"}]}]}], "]"}], "]"}]}], "]"}], "&"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Last", "[", "p", "]"}], "/.", 
         RowBox[{
          SubscriptBox["f", "n"], "\[Rule]", 
          RowBox[{"func", "[", "n", "]"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"Reverse", "[", 
         RowBox[{"MapIndexed", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"#1", ",", 
              RowBox[{
               RowBox[{"First", "[", "#2", "]"}], "-", "1"}]}], "}"}], "&"}], 
           ",", 
           RowBox[{"Most", "[", "p", "]"}]}], "]"}], "]"}]}], 
       "\[IndentingNewLine]", "]"}]}], "]"}], "]"}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8450530283799143`*^9, 3.84505311649548*^9}, {
   3.845053151796136*^9, 3.8450531806162233`*^9}, {3.8450537318035927`*^9, 
   3.845053744257619*^9}, {3.845053811560183*^9, 3.845053811733329*^9}, {
   3.845054012709406*^9, 3.845054012959613*^9}, {3.845054091112486*^9, 
   3.8450540927792063`*^9}, {3.845054138646347*^9, 3.845054175941379*^9}, {
   3.8450542750882187`*^9, 3.845054299455101*^9}, {3.845054450637364*^9, 
   3.84505446181854*^9}, {3.8450548850373297`*^9, 3.845054890729545*^9}, {
   3.845054952059986*^9, 3.845054952536528*^9}, {3.845055084597499*^9, 
   3.845055104213387*^9}, {3.845055149648163*^9, 3.845055177338732*^9}, {
   3.845069498453948*^9, 3.845069527817276*^9}, {3.845069564176091*^9, 
   3.845069616469799*^9}, {3.845069648405806*^9, 3.8450696622470217`*^9}, {
   3.845069696603243*^9, 3.845069708542767*^9}, {3.845069865137312*^9, 
   3.845069865900268*^9}, {3.845069896285286*^9, 3.845069919975561*^9}, {
   3.845069960228307*^9, 3.845069965485132*^9}, {3.845070014365898*^9, 
   3.845070025483404*^9}, {3.845074474488741*^9, 3.845074496051558*^9}, {
   3.845074794034487*^9, 3.845074800895068*^9}, {3.845074920837873*^9, 
   3.845074966246747*^9}, {3.845075013953744*^9, 3.845075018376111*^9}, {
   3.845075318443173*^9, 3.845075360660657*^9}, {3.84507546374087*^9, 
   3.845075478266097*^9}, {3.845075720175466*^9, 3.8450759139806023`*^9}, {
   3.845075994063807*^9, 3.845076000549313*^9}, {3.845076067867043*^9, 
   3.845076069179528*^9}, 3.845076306600791*^9, {3.845076682054536*^9, 
   3.845076757405263*^9}, {3.845076826827362*^9, 3.845076863186531*^9}, {
   3.845076950724208*^9, 3.8450769719846773`*^9}, {3.845077014365004*^9, 
   3.8450770536689672`*^9}, {3.845077276863371*^9, 3.8450773301961718`*^9}, {
   3.845077394563121*^9, 3.84507739623345*^9}, {3.845077509061058*^9, 
   3.845077544522313*^9}, {3.84507788576298*^9, 3.84507789957694*^9}, {
   3.845077951964202*^9, 3.8450780020227737`*^9}, {3.845113671434856*^9, 
   3.8451136715830927`*^9}, {3.845116075928874*^9, 3.84511607651012*^9}, 
   3.84511678409265*^9, {3.845135315270458*^9, 3.845135422269698*^9}, 
   3.845136869448326*^9, {3.845136997856984*^9, 3.845137038145694*^9}, {
   3.845142571157517*^9, 3.8451425714536533`*^9}, {3.845219484594821*^9, 
   3.845219485183017*^9}, {3.845219515582326*^9, 3.8452195566724052`*^9}, {
   3.845219965974217*^9, 3.845219991079777*^9}, {3.8452200537388363`*^9, 
   3.845220069554369*^9}, {3.8452213360522757`*^9, 3.8452213486515017`*^9}, {
   3.845221459993957*^9, 3.8452214749418*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"3f52fc98-e700-4bda-90af-0c2dbd85060a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"example", ":", " ", 
    RowBox[{"SU", 
     RowBox[{"(", "2", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"col2", "=", 
     RowBox[{"col", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"col2", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"col2", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "1"], ",", "1"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "//", "Factor"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"col2", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "1"], ",", "2"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "//", "Factor"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"col2", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "1"], ",", "3"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "//", "Factor"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"col2", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "0"], ",", "3"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "//", 
    "Factor"}]}]}]], "Input",
 CellChangeTimes->{{3.845136915769994*^9, 3.8451369194219007`*^9}, {
  3.8451371446395683`*^9, 3.845137150086121*^9}, {3.845219626062731*^9, 
  3.845219630317518*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"6661454a-b5c2-4ba3-a587-2cef814b633e"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "1"]}]], " ", "L"}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "3"}], " ", "L", " ", 
       SubscriptBox["\[Phi]", "0"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", " ", "L", " ", 
       SubscriptBox["\[Phi]", "1"]}]], " ", 
     RowBox[{"s", "[", "1", "]"}]}]}], 
   RowBox[{"L", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "L"}], "-", 
      RowBox[{"s", "[", "1", "]"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.845136920611827*^9, 3.845137050905945*^9, {3.8451371340342283`*^9, 
   3.845137152105476*^9}, {3.8452196122290897`*^9, 3.8452196306851473`*^9}, {
   3.845219976571891*^9, 3.845219993098304*^9}, {3.845221386813917*^9, 
   3.845221463198119*^9}},
 CellLabel->"Out[47]=",ExpressionUUID->"69592108-2dae-48e3-a383-72917479b916"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.845136920611827*^9, 3.845137050905945*^9, {3.8451371340342283`*^9, 
   3.845137152105476*^9}, {3.8452196122290897`*^9, 3.8452196306851473`*^9}, {
   3.845219976571891*^9, 3.845219993098304*^9}, {3.845221386813917*^9, 
   3.8452214631997633`*^9}},
 CellLabel->"Out[48]=",ExpressionUUID->"63507f52-9659-4fdb-9da9-ce2b8121c991"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  RowBox[{"s", "[", "1", "]"}]}]], "Output",
 CellChangeTimes->{
  3.845136920611827*^9, 3.845137050905945*^9, {3.8451371340342283`*^9, 
   3.845137152105476*^9}, {3.8452196122290897`*^9, 3.8452196306851473`*^9}, {
   3.845219976571891*^9, 3.845219993098304*^9}, {3.845221386813917*^9, 
   3.845221463201124*^9}},
 CellLabel->"Out[49]=",ExpressionUUID->"c0ff2bf4-3343-440c-a65c-a259fc2e5d42"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  RowBox[{"s", "[", "1", "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", "L"}], "+", 
    RowBox[{"s", "[", "1", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.845136920611827*^9, 3.845137050905945*^9, {3.8451371340342283`*^9, 
   3.845137152105476*^9}, {3.8452196122290897`*^9, 3.8452196306851473`*^9}, {
   3.845219976571891*^9, 3.845219993098304*^9}, {3.845221386813917*^9, 
   3.8452214632025423`*^9}},
 CellLabel->"Out[50]=",ExpressionUUID->"46d99f57-6625-4b6f-aa72-7ef8c955275d"],

Cell[BoxData[
 RowBox[{"27", " ", 
  SuperscriptBox["L", "2"]}]], "Output",
 CellChangeTimes->{
  3.845136920611827*^9, 3.845137050905945*^9, {3.8451371340342283`*^9, 
   3.845137152105476*^9}, {3.8452196122290897`*^9, 3.8452196306851473`*^9}, {
   3.845219976571891*^9, 3.845219993098304*^9}, {3.845221386813917*^9, 
   3.8452214632039433`*^9}},
 CellLabel->"Out[51]=",ExpressionUUID->"394b615a-e970-46a3-b2f6-bd140ae39edb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"example", ":", " ", 
    RowBox[{"SU", 
     RowBox[{"(", "3", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"col3", "=", 
     RowBox[{"col", "[", "2", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"col3", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"col3", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], ",", "1"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "//", "Factor"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"col3", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], ",", "2"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "//", "Factor"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"col3", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "0"], ",", "3"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "//", "Factor"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"col3", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "1"], ",", "3"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "//", 
    "Factor"}]}]}]], "Input",
 CellChangeTimes->{{3.845136915769994*^9, 3.8451369194219007`*^9}, {
  3.8451371446395683`*^9, 3.845137185411127*^9}, {3.845137273041499*^9, 
  3.845137277967119*^9}, {3.845137336808017*^9, 3.845137341962079*^9}, {
  3.845219637557295*^9, 3.845219640375606*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"eba82d75-c917-4bd2-bd28-8156b931bfce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "L"}], " ", 
      SubscriptBox["\[Phi]", "0"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"L", " ", 
            SubscriptBox["\[Phi]", "0"]}], "+", 
           RowBox[{
            RowBox[{"s", "[", "1", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["\[Phi]", "1"], "+", 
              SubscriptBox["\[Phi]", "2"]}], ")"}]}]}]]}], ")"}], " ", 
       SuperscriptBox["L", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"L", " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["\[Phi]", "0"], "+", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Phi]", "1"]}], "+", 
              SubscriptBox["\[Phi]", "2"]}], ")"}]}]]}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"L", " ", 
            SubscriptBox["\[Phi]", "0"]}], "+", 
           RowBox[{
            RowBox[{"s", "[", "1", "]"}], " ", 
            SubscriptBox["\[Phi]", "1"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "L"}], "-", 
              RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "2"]}]}]], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "[", "1", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[Phi]", "1"], "+", 
               SubscriptBox["\[Phi]", "2"]}], ")"}]}]}]]}]}], ")"}], " ", "L",
        " ", 
       RowBox[{"s", "[", "1", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"L", " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[Phi]", "0"], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Phi]", "1"]}], "+", 
             SubscriptBox["\[Phi]", "2"]}], ")"}]}]]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"s", "[", "1", "]"}], "2"]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"L", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "L"}], "+", 
      RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "L"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.845137186908692*^9, 3.845137278631448*^9, {3.845137338404172*^9, 
   3.8451373423984737`*^9}, 3.84521964517739*^9, {3.84522144395151*^9, 
   3.845221486078553*^9}},
 CellLabel->"Out[70]=",ExpressionUUID->"bab9e9a2-7676-456b-a838-38650a4b864f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.845137186908692*^9, 3.845137278631448*^9, {3.845137338404172*^9, 
   3.8451373423984737`*^9}, 3.84521964517739*^9, {3.84522144395151*^9, 
   3.8452214860815372`*^9}},
 CellLabel->"Out[71]=",ExpressionUUID->"75433249-4954-4a49-8fcd-8439de4e91ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  RowBox[{"s", "[", "1", "]"}]}]], "Output",
 CellChangeTimes->{
  3.845137186908692*^9, 3.845137278631448*^9, {3.845137338404172*^9, 
   3.8451373423984737`*^9}, 3.84521964517739*^9, {3.84522144395151*^9, 
   3.845221486082883*^9}},
 CellLabel->"Out[72]=",ExpressionUUID->"5637364e-1445-4ddc-8eab-17f2eb1ab465"],

Cell[BoxData[
 SuperscriptBox["L", "2"]], "Output",
 CellChangeTimes->{
  3.845137186908692*^9, 3.845137278631448*^9, {3.845137338404172*^9, 
   3.8451373423984737`*^9}, 3.84521964517739*^9, {3.84522144395151*^9, 
   3.845221486084181*^9}},
 CellLabel->"Out[73]=",ExpressionUUID->"9d1ea67a-6354-494f-add0-b5520804ccaa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  RowBox[{"s", "[", "1", "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", "L"}], "+", 
    RowBox[{"s", "[", "1", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.845137186908692*^9, 3.845137278631448*^9, {3.845137338404172*^9, 
   3.8451373423984737`*^9}, 3.84521964517739*^9, {3.84522144395151*^9, 
   3.84522148608549*^9}},
 CellLabel->"Out[74]=",ExpressionUUID->"251553b7-e347-4313-8c81-877759beecff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"example", ":", " ", 
    RowBox[{"SU", 
     RowBox[{"(", "4", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"col4", "=", 
     RowBox[{"col", "[", "3", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"col4", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"col4", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "3"], ",", "1"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "//", "Factor"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"col4", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "3"], ",", "2"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "//", "Factor"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"col4", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "0"], ",", "3"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "//", "Factor"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"col4", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "3"], ",", "4"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "//", "Factor"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"col4", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], ",", "2"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "//", "Factor"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"col4", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["\[Phi]", "3"], ",", "3"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], ",", "1"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "//", 
    "Factor"}]}]}]], "Input",
 CellChangeTimes->{{3.845137220174335*^9, 3.845137252080468*^9}, {
  3.845137383833581*^9, 3.845137399956924*^9}, {3.84521967831635*^9, 
  3.84521968390376*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"61d740f9-d0bf-4837-87c1-28dcf55e2bb2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "L"}], " ", 
      SubscriptBox["\[Phi]", "0"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"L", " ", 
            SubscriptBox["\[Phi]", "0"]}], "+", 
           RowBox[{
            RowBox[{"s", "[", "1", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["\[Phi]", "1"], "+", 
              SubscriptBox["\[Phi]", "2"], "+", 
              SubscriptBox["\[Phi]", "3"]}], ")"}]}]}]]}], ")"}], " ", 
       SuperscriptBox["L", "3"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "13"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"L", " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["\[Phi]", "0"], "+", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Phi]", "1"]}], "+", 
              SubscriptBox["\[Phi]", "2"]}], ")"}]}]]}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"L", " ", 
            SubscriptBox["\[Phi]", "0"]}], "+", 
           RowBox[{
            RowBox[{"s", "[", "1", "]"}], " ", 
            SubscriptBox["\[Phi]", "1"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "L"}], "-", 
              RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "L"}], "-", 
              RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "3"]}]}]], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "[", "1", "]"}], " ", 
             SubscriptBox["\[Phi]", "1"]}], "+", 
            RowBox[{
             RowBox[{"s", "[", "1", "]"}], " ", 
             SubscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "L"}], "-", 
               RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "3"]}]}]]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "[", "1", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[Phi]", "1"], "+", 
               SubscriptBox["\[Phi]", "2"], "+", 
               SubscriptBox["\[Phi]", "3"]}], ")"}]}]}]]}]}], ")"}], " ", 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"s", "[", "1", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"L", " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["\[Phi]", "0"], "+", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Phi]", "1"]}], "+", 
              SubscriptBox["\[Phi]", "2"]}], ")"}]}]]}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"L", " ", 
            SubscriptBox["\[Phi]", "0"]}], "+", 
           RowBox[{
            RowBox[{"s", "[", "1", "]"}], " ", 
            SubscriptBox["\[Phi]", "1"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "L"}], "-", 
              RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "L"}], "-", 
              RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "3"]}]}]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"L", " ", 
            SubscriptBox["\[Phi]", "0"]}], "+", 
           RowBox[{
            RowBox[{"s", "[", "1", "]"}], " ", 
            SubscriptBox["\[Phi]", "1"]}], "+", 
           RowBox[{
            RowBox[{"s", "[", "1", "]"}], " ", 
            SubscriptBox["\[Phi]", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "L"}], "-", 
              RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "3"]}]}]], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "0"]}], "+", 
            RowBox[{
             RowBox[{"s", "[", "1", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[Phi]", "1"], "+", 
               SubscriptBox["\[Phi]", "2"], "+", 
               SubscriptBox["\[Phi]", "3"]}], ")"}]}]}]]}]}], ")"}], " ", "L",
        " ", 
       SuperscriptBox[
        RowBox[{"s", "[", "1", "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"L", " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[Phi]", "0"], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Phi]", "1"]}], "+", 
             SubscriptBox["\[Phi]", "2"]}], ")"}]}]]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"s", "[", "1", "]"}], "3"]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"L", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"L", "-", 
      RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "L"}], "-", 
      RowBox[{"s", "[", "1", "]"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.84513738719162*^9, 3.845137400949861*^9}, {
   3.845219660919569*^9, 3.8452196848168907`*^9}, 3.845221491947042*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"ea3ae597-0646-40fb-8159-e449ed16baf7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.84513738719162*^9, 3.845137400949861*^9}, {
   3.845219660919569*^9, 3.8452196848168907`*^9}, 3.84522149195004*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"e423abc3-8471-4bc8-bcca-27011bfa83c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  RowBox[{"s", "[", "1", "]"}]}]], "Output",
 CellChangeTimes->{{3.84513738719162*^9, 3.845137400949861*^9}, {
   3.845219660919569*^9, 3.8452196848168907`*^9}, 3.8452214919513702`*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"1fc7cb06-ff4b-4e69-bb76-0e2d4cf70fa5"],

Cell[BoxData[
 SuperscriptBox["L", "2"]], "Output",
 CellChangeTimes->{{3.84513738719162*^9, 3.845137400949861*^9}, {
   3.845219660919569*^9, 3.8452196848168907`*^9}, 3.845221491952759*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"5c01e42a-396a-4cbc-bbf8-2ad794f3d810"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  RowBox[{"s", "[", "1", "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox["L", "2"]}], "-", 
    RowBox[{"2", " ", "L", " ", 
     RowBox[{"s", "[", "1", "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"s", "[", "1", "]"}], "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.84513738719162*^9, 3.845137400949861*^9}, {
   3.845219660919569*^9, 3.8452196848168907`*^9}, 3.8452214919541063`*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"54b12008-370a-4aca-a51d-ea4d57c91de3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  RowBox[{"s", "[", "1", "]"}]}]], "Output",
 CellChangeTimes->{{3.84513738719162*^9, 3.845137400949861*^9}, {
   3.845219660919569*^9, 3.8452196848168907`*^9}, 3.845221491955665*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"1ef41dad-7a5b-494c-a129-4c97193ec4d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"s", "[", "1", "]"}]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox["L", "2"]}], "+", 
    SuperscriptBox[
     RowBox[{"s", "[", "1", "]"}], "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.84513738719162*^9, 3.845137400949861*^9}, {
   3.845219660919569*^9, 3.8452196848168907`*^9}, 3.845221491957013*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"9c4988e0-29b2-4266-af64-6a602fa73299"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"example", ":", " ", 
    RowBox[{"SU", 
     RowBox[{"(", "11", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"col11", "=", 
     RowBox[{"col", "[", "10", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"col11", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"col11", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "10"], ",", "1"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "//", "Factor"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"col11", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "10"], ",", "2"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "//", "Factor"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"col11", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "10"], ",", "3"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "//", 
    "Factor"}]}]}]], "Input",
 CellChangeTimes->{{3.845137220174335*^9, 3.845137252080468*^9}, {
  3.845137383833581*^9, 3.845137431614849*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"351f6c1a-0626-4b96-bf99-3be8654611dd"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"6", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "L"}], " ", 
         SubscriptBox["\[Phi]", "0"]}]]}], "L"]}], "-", 
    FractionBox[
     RowBox[{"6", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"s", "[", "1", "]"}], " ", 
         SubscriptBox["\[Phi]", "1"]}], "+", 
        RowBox[{
         RowBox[{"s", "[", "1", "]"}], " ", 
         SubscriptBox["\[Phi]", "2"]}], "+", 
        RowBox[{
         RowBox[{"s", "[", "1", "]"}], " ", 
         SubscriptBox["\[Phi]", "3"]}], "+", 
        RowBox[{
         RowBox[{"s", "[", "1", "]"}], " ", 
         SubscriptBox["\[Phi]", "4"]}], "+", 
        RowBox[{
         RowBox[{"s", "[", "1", "]"}], " ", 
         SubscriptBox["\[Phi]", "5"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"L", "-", 
           RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "6"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "L"}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "7"]}]}]], " ", 
      RowBox[{"s", "[", "1", "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "L"}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "L"}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"s", "[", "1", "]"}], " ", 
         SubscriptBox["\[Phi]", "1"]}], "+", 
        RowBox[{
         RowBox[{"s", "[", "1", "]"}], " ", 
         SubscriptBox["\[Phi]", "2"]}], "+", 
        RowBox[{
         RowBox[{"s", "[", "1", "]"}], " ", 
         SubscriptBox["\[Phi]", "3"]}], "+", 
        RowBox[{
         RowBox[{"s", "[", "1", "]"}], " ", 
         SubscriptBox["\[Phi]", "4"]}], "+", 
        RowBox[{
         RowBox[{"s", "[", "1", "]"}], " ", 
         SubscriptBox["\[Phi]", "5"]}], "+", 
        RowBox[{
         RowBox[{"s", "[", "1", "]"}], " ", 
         SubscriptBox["\[Phi]", "6"]}], "+", 
        RowBox[{
         RowBox[{"s", "[", "1", "]"}], " ", 
         SubscriptBox["\[Phi]", "7"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "L"}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "8"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"L", "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "9"]}]}]], " ", 
      RowBox[{"s", "[", "1", "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "L"}], "-", 
        RowBox[{"5", " ", 
         RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"2", " ", 
         RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"s", "[", "1", "]"}], " ", 
         SubscriptBox["\[Phi]", "1"]}], "+", 
        RowBox[{
         RowBox[{"s", "[", "1", "]"}], " ", 
         SubscriptBox["\[Phi]", "2"]}], "+", 
        RowBox[{
         RowBox[{"s", "[", "1", "]"}], " ", 
         SubscriptBox["\[Phi]", "3"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "L"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "4"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"L", "-", 
           RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "5"]}]}]], " ", 
      RowBox[{"s", "[", "1", "]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["\[Phi]", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["\[Phi]", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["\[Phi]", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["\[Phi]", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["\[Phi]", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["\[Phi]", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["\[Phi]", "7"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["\[Phi]", "8"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{"2", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "9"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{"2", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "10"]}]}]], " ", 
       RowBox[{"s", "[", "1", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "L"}], "+", 
         RowBox[{"s", "[", "1", "]"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"5", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"L", "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"L", "-", 
         RowBox[{"s", "[", "1", "]"}]}], ")"}]}], ")"}]}], "-", 
    FractionBox[
     RowBox[{"6", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"s", "[", "1", "]"}], " ", 
         SubscriptBox["\[Phi]", "1"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "L"}], "-", 
           RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "L"}], "-", 
           RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "3"]}]}]], " ", 
      RowBox[{"s", "[", "1", "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "L"}], "+", 
        RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "L"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"s", "[", "1", "]"}], " ", 
         SubscriptBox["\[Phi]", "1"]}], "+", 
        RowBox[{
         RowBox[{"s", "[", "1", "]"}], " ", 
         SubscriptBox["\[Phi]", "2"]}], "+", 
        RowBox[{
         RowBox[{"s", "[", "1", "]"}], " ", 
         SubscriptBox["\[Phi]", "3"]}], "+", 
        RowBox[{
         RowBox[{"s", "[", "1", "]"}], " ", 
         SubscriptBox["\[Phi]", "4"]}], "+", 
        RowBox[{"2", " ", "L", " ", 
         SubscriptBox["\[Phi]", "5"]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"s", "[", "1", "]"}], " ", 
         SubscriptBox["\[Phi]", "5"]}], "+", 
        RowBox[{"2", " ", "L", " ", 
         SubscriptBox["\[Phi]", "6"]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"s", "[", "1", "]"}], " ", 
         SubscriptBox["\[Phi]", "6"]}]}]], " ", 
      RowBox[{"s", "[", "1", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
             SubscriptBox["\[Phi]", "6"]}]]}], ")"}], " ", "L"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"L", "-", 
         RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "L"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Phi]", "1"], "+", 
          SubscriptBox["\[Phi]", "2"], "+", 
          SubscriptBox["\[Phi]", "3"], "+", 
          SubscriptBox["\[Phi]", "4"], "+", 
          SubscriptBox["\[Phi]", "5"], "+", 
          SubscriptBox["\[Phi]", "6"], "+", 
          SubscriptBox["\[Phi]", "7"], "+", 
          SubscriptBox["\[Phi]", "8"], "+", 
          SubscriptBox["\[Phi]", "9"], "+", 
          SubscriptBox["\[Phi]", "10"]}], ")"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", "L"}], "+", 
        RowBox[{"11", " ", 
         RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "L"}], "-", 
        RowBox[{"5", " ", 
         RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{"2", " ", 
         RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"6", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"2", " ", "L", " ", 
         SubscriptBox["\[Phi]", "1"]}], "+", 
        RowBox[{"L", " ", 
         SubscriptBox["\[Phi]", "2"]}]}]], " ", 
      RowBox[{"s", "[", "1", "]"}]}], 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["L", "2"]}], "-", 
      RowBox[{"L", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"s", "[", "1", "]"}], " ", 
         SubscriptBox["\[Phi]", "1"]}], "+", 
        RowBox[{
         RowBox[{"s", "[", "1", "]"}], " ", 
         SubscriptBox["\[Phi]", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "L"}], "-", 
           RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "3"]}]}]], " ", 
      RowBox[{"s", "[", "1", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]], " ", "L"}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "L"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"L", "-", 
         RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "L"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}]], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["\[Phi]", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["\[Phi]", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["\[Phi]", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["\[Phi]", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["\[Phi]", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["\[Phi]", "6"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "7"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{"2", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "8"]}]}]], " ", 
       RowBox[{"s", "[", "1", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"L", " ", 
             SubscriptBox["\[Phi]", "8"]}]]}], " ", "L", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"s", "[", "1", "]"}], " ", 
            SubscriptBox["\[Phi]", "8"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox["L", "2"]}], "-", 
            RowBox[{"11", " ", "L", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"s", "[", "1", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"L", "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"L", "-", 
         RowBox[{"s", "[", "1", "]"}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["\[Phi]", "1"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["\[Phi]", "2"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["\[Phi]", "3"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["\[Phi]", "4"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["\[Phi]", "5"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["\[Phi]", "6"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["\[Phi]", "7"]}], "+", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["\[Phi]", "8"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "10"]}]}]], " ", 
       RowBox[{"s", "[", "1", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"2", " ", 
               RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
            SubscriptBox["\[Phi]", "9"]}]], " ", "L", " ", 
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{"2", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"s", "[", "1", "]"}], " ", 
            SubscriptBox["\[Phi]", "9"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["L", "2"]}], "-", 
            RowBox[{"8", " ", "L", " ", 
             RowBox[{"s", "[", "1", "]"}]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox[
              RowBox[{"s", "[", "1", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"5", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"5", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"L", "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"L", "-", 
         RowBox[{"s", "[", "1", "]"}]}], ")"}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.84513744424301*^9, 3.8452197147199707`*^9, 
  3.845219776133748*^9, 3.8452215066232853`*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"ab80e92f-d88c-4665-b1f2-169b6e43c482"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.84513744424301*^9, 3.8452197147199707`*^9, 
  3.845219776133748*^9, 3.845221506629834*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"dd9da2d1-54f6-45c8-80c0-24af876fd59c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  RowBox[{"s", "[", "1", "]"}]}]], "Output",
 CellChangeTimes->{3.84513744424301*^9, 3.8452197147199707`*^9, 
  3.845219776133748*^9, 3.845221506631315*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"38bfe80c-2493-449d-b6e2-1307a2b4386a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", "L"}], "-", 
     RowBox[{"7", " ", 
      RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}], " ", 
  RowBox[{"s", "[", "1", "]"}]}]], "Output",
 CellChangeTimes->{3.84513744424301*^9, 3.8452197147199707`*^9, 
  3.845219776133748*^9, 3.845221506632661*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"923d9523-46f8-4263-a5bd-4b0b4d11da0e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"example", ":", " ", 
    RowBox[{"SU", 
     RowBox[{"(", "30", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"col30p1", "=", 
     RowBox[{"col1test", "[", "29", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"col30p1", ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "29"], ",", "1"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "//", "Factor"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"col30p1", ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "29"], ",", "2"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "//", "Factor"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"col30p1", ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "29"], ",", "3"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "//", 
    "Factor"}]}]}]], "Input",
 CellChangeTimes->{{3.845137220174335*^9, 3.845137252080468*^9}, {
  3.845137383833581*^9, 3.845137431614849*^9}, {3.8451376379285507`*^9, 
  3.8451376819719563`*^9}, {3.845137742839532*^9, 3.845137797583049*^9}, {
  3.845138466833819*^9, 3.845138467084556*^9}, {3.8451387832508707`*^9, 
  3.8451387847040462`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"7e388d04-4a72-4077-8529-bd7ccc61b3a6"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "28", 
   "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
   "0.000668`3.2763214559715186", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm[
  "Starting index ", 28, " after ", 0.000668`3.2763214559715186, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845138470182695*^9, 3.8451387863479557`*^9, 
  3.845219791131605*^9, 3.845220000225164*^9, 3.845221524390991*^9},
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"7fef1ac1-656e-4d0f-8768-d1d0acd461e3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "27", 
   "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
   "1.667704`6.673663963913873", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm[
  "Starting index ", 27, " after ", 1.667704`6.673663963913873, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.845138470182695*^9, 3.8451387863479557`*^9, 
  3.845219791131605*^9, 3.845220000225164*^9, 3.845221526038632*^9},
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"4bac22c3-d23d-4780-bfa6-5d759bb36b54"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "26", 
   "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
   "100.862821`8.455276104132498", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm[
  "Starting index ", 26, " after ", 100.862821`8.455276104132498, " seconds"],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.845138470182695*^9, 3.8451387863479557`*^9, 
  3.845219791131605*^9, 3.845220000225164*^9, 3.8452216252337837`*^9},
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"255d595f-161f-42f0-aef0-1941274b26dc"]
}, Open  ]],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.845138363920445*^9, 3.845138483079207*^9, 
  3.845140402819496*^9, 3.845219945855384*^9, 3.845220028563553*^9, 
  3.845221638050138*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"bc5414e3-a2b8-45ba-8c5f-dfc491fc9bbd"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.845138363920445*^9, 3.845138483079207*^9, 
  3.845140402819496*^9, 3.845219945855384*^9, 3.845220028563553*^9, 
  3.845221638052395*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"8c9b5394-4ba1-4749-ad0a-93264b32e8c5"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.845138363920445*^9, 3.845138483079207*^9, 
  3.845140402819496*^9, 3.845219945855384*^9, 3.845220028563553*^9, 
  3.84522163805373*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"bab59257-4f5f-4e44-8f31-a35f622cd165"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.845138363920445*^9, 3.845138483079207*^9, 
  3.845140402819496*^9, 3.845219945855384*^9, 3.845220028563553*^9, 
  3.8452216380550623`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"8cc46ac6-929d-4b30-8329-e160a7e33457"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["col30p1"], "Input",
 CellChangeTimes->{{3.845140503405435*^9, 3.8451405050329247`*^9}},
 CellLabel->
  "In[908]:=",ExpressionUUID->"9f49e990-e06f-4eb3-b6d6-62cedb0c4554"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "3"}], " ", "L", " ", 
      SubscriptBox["\[Phi]", "0"]}]], "L"]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"2", " ", "L"}], "-", 
     RowBox[{"15", " ", 
      RowBox[{"s", "[", "1", "]"}]}]}]], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "5"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "6"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "7"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "8"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "9"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "10"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "11"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "12"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "13"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "14"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "15"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "16"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "17"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "18"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "19"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "20"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "21"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "22"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "23"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "24"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "25"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "26"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "27"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "28"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "29"]}]}]]}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "6"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "7"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "8"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "9"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "10"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "11"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "12"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "13"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "14"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "15"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "16"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "17"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "18"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "19"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "20"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "21"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "22"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "23"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "24"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "25"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "L"}], "-", 
          RowBox[{"13", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "26"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"13", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "27"]}]}]], " ", 
     RowBox[{"s", "[", "1", "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"14", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"13", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "6"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "7"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "8"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "9"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "10"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "11"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "12"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "13"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "14"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "15"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "16"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "17"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "L"}], "-", 
          RowBox[{"9", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "18"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"9", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "19"]}]}]], " ", 
     RowBox[{"s", "[", "1", "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"10", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"9", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "6"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "7"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "8"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "9"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "10"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "11"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "12"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "13"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "L"}], "-", 
          RowBox[{"7", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "14"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"7", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "15"]}]}]], " ", 
     RowBox[{"s", "[", "1", "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"7", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "6"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "7"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "8"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "9"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "10"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "11"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "12"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "13"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "14"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "15"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "16"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "17"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "18"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "19"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "20"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "21"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "22"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "23"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "L"}], "-", 
          RowBox[{"12", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "24"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"12", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "25"]}]}]], " ", 
     RowBox[{"s", "[", "1", "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"13", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"6", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "6"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "7"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "8"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "9"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "10"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "11"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "12"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "13"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "14"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "15"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "16"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "17"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "18"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "19"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "L"}], "-", 
          RowBox[{"10", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "20"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"10", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "21"]}]}]], " ", 
     RowBox[{"s", "[", "1", "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"11", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"5", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "6"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "7"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "8"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "9"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "10"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "11"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "12"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "13"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "14"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "15"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "16"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "17"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "18"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "19"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "20"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "21"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "L"}], "-", 
          RowBox[{"11", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "22"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"11", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "23"]}]}]], " ", 
     RowBox[{"s", "[", "1", "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"11", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"4", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "6"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "7"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "8"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "9"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "10"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "11"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "L"}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "12"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "13"]}]}]], " ", 
     RowBox[{"s", "[", "1", "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"7", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "6"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "7"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "8"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "9"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "10"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "11"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "12"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "13"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "14"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "15"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "L"}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "16"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "17"]}]}]], " ", 
     RowBox[{"s", "[", "1", "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"4", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "5"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       SubscriptBox["\[Phi]", "6"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       SubscriptBox["\[Phi]", "7"]}]}]], " ", 
    RowBox[{"s", "[", "1", "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "L"}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "5"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "6"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "7"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "8"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "9"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"5", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       SubscriptBox["\[Phi]", "10"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"5", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       SubscriptBox["\[Phi]", "11"]}]}]], " ", 
    RowBox[{"s", "[", "1", "]"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "L"}], "-", 
      RowBox[{"5", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"L", "-", 
      RowBox[{"2", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "5"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "6"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "7"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       SubscriptBox["\[Phi]", "8"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       SubscriptBox["\[Phi]", "9"]}]}]], " ", 
    RowBox[{"s", "[", "1", "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"5", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"L", "-", 
      RowBox[{"2", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       SubscriptBox["\[Phi]", "5"]}]}]], " ", 
    RowBox[{"s", "[", "1", "]"}]}], 
   RowBox[{"6", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"2", " ", "L", " ", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      RowBox[{"L", " ", 
       SubscriptBox["\[Phi]", "2"]}]}]], " ", 
    RowBox[{"s", "[", "1", "]"}]}], 
   RowBox[{"L", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "L"}], "-", 
      RowBox[{"s", "[", "1", "]"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
       SubscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
       SubscriptBox["\[Phi]", "3"]}]}]], " ", 
    RowBox[{"s", "[", "1", "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "L"}], "-", 
      RowBox[{"s", "[", "1", "]"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       SubscriptBox["\[Phi]", "5"]}], "+", 
      RowBox[{
       FractionBox["2", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "L"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
       SubscriptBox["\[Phi]", "6"]}]}]], " ", 
    RowBox[{"s", "[", "1", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", "L"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "L"}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "6"]}]], " ", "L"}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}], 
   RowBox[{"6", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "L"}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       SubscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "L"}], "-", 
         RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
       SubscriptBox["\[Phi]", "3"]}]}]], " ", 
    RowBox[{"s", "[", "1", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "L"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "4"]}]], " ", "L"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "L"}], "-", 
           RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "4"]}]], " ", "L"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "L"}], "-", 
           RowBox[{"s", "[", "1", "]"}]}], ")"}], " ", 
         SubscriptBox["\[Phi]", "4"]}]], " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "L"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}], "2"]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "6"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "7"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "8"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "9"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "10"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "11"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "12"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "13"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "14"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "15"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "16"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "17"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "18"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "19"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "20"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "21"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "22"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "23"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "24"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "25"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "26"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "27"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"14", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "29"]}]}]], " ", 
     RowBox[{"s", "[", "1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"14", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "28"]}]], " ", "L"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["\[Phi]", "28"]}]], " ", "L"}], "-", 
       RowBox[{"15", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"14", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "28"]}]], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{"15", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"s", "[", "1", "]"}], " ", 
          SubscriptBox["\[Phi]", "28"]}]], " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"15", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"7", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"5", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "7"]}]}]], " ", 
     RowBox[{"s", "[", "1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "8"]}]], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "8"]}]], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "8"]}]], " ", "L", " ", 
        RowBox[{"s", "[", "1", "]"}]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "8"]}]], " ", "L", " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "8"]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "[", "1", "]"}], "2"]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "6"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "7"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "9"]}]}]], " ", 
     RowBox[{"s", "[", "1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "10"]}]], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "10"]}]], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "10"]}]], " ", "L", " ", 
        RowBox[{"s", "[", "1", "]"}]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "10"]}]], " ", "L", " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "10"]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "[", "1", "]"}], "2"]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"5", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"5", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "6"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "7"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "8"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "9"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "10"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "11"]}]}]], " ", 
     RowBox[{"s", "[", "1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "12"]}]], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "12"]}]], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "12"]}]], " ", "L", " ", 
        RowBox[{"s", "[", "1", "]"}]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "12"]}]], " ", "L", " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "12"]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "[", "1", "]"}], "2"]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"5", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "6"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "7"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "8"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "9"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "10"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "11"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "12"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "13"]}]}]], " ", 
     RowBox[{"s", "[", "1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"7", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "14"]}]], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "14"]}]], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"7", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "14"]}]], " ", "L", " ", 
        RowBox[{"s", "[", "1", "]"}]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "14"]}]], " ", "L", " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "14"]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "[", "1", "]"}], "2"]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"7", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"7", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "6"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "7"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "8"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "9"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "10"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "11"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "12"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "13"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "14"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"7", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "15"]}]}]], " ", 
     RowBox[{"s", "[", "1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "16"]}]], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"7", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "16"]}]], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "16"]}]], " ", "L", " ", 
        RowBox[{"s", "[", "1", "]"}]}], "+", 
       RowBox[{"19", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"7", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "16"]}]], " ", "L", " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"7", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "16"]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "[", "1", "]"}], "2"]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"7", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"4", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "6"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "7"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "8"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "9"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "10"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "11"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "12"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "13"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "14"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "15"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "16"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "17"]}]}]], " ", 
     RowBox[{"s", "[", "1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"9", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "18"]}]], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "18"]}]], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"9", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "18"]}]], " ", "L", " ", 
        RowBox[{"s", "[", "1", "]"}]}], "+", 
       RowBox[{"21", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "18"]}]], " ", "L", " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "18"]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "[", "1", "]"}], "2"]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"9", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"4", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "6"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "7"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "8"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "9"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "10"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "11"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "12"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "13"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "14"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "15"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "16"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "17"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "18"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"9", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "19"]}]}]], " ", 
     RowBox[{"s", "[", "1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"10", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "20"]}]], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"9", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "20"]}]], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"10", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "20"]}]], " ", "L", " ", 
        RowBox[{"s", "[", "1", "]"}]}], "+", 
       RowBox[{"23", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"9", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "20"]}]], " ", "L", " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"9", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "20"]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "[", "1", "]"}], "2"]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"10", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"9", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"5", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "6"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "7"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "8"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "9"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "10"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "11"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "12"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "13"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "14"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "15"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "16"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "17"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "18"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "19"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "20"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"10", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "21"]}]}]], " ", 
     RowBox[{"s", "[", "1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"11", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "22"]}]], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"10", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "22"]}]], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"11", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "22"]}]], " ", "L", " ", 
        RowBox[{"s", "[", "1", "]"}]}], "+", 
       RowBox[{"25", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"10", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "22"]}]], " ", "L", " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"10", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "22"]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "[", "1", "]"}], "2"]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"11", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"11", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"5", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "6"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "7"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "8"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "9"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "10"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "11"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "12"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "13"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "14"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "15"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "16"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "17"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "18"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "19"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "20"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "21"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "22"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"11", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "23"]}]}]], " ", 
     RowBox[{"s", "[", "1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "24"]}]], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"11", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "24"]}]], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "24"]}]], " ", "L", " ", 
        RowBox[{"s", "[", "1", "]"}]}], "+", 
       RowBox[{"27", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"11", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "24"]}]], " ", "L", " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"11", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "24"]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "[", "1", "]"}], "2"]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"11", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"6", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"4", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "6"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "7"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "8"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "9"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "10"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "11"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "12"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "13"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "14"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "15"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "16"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "17"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "18"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "19"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "20"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "21"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "22"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "23"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "24"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"12", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "25"]}]}]], " ", 
     RowBox[{"s", "[", "1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"13", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "26"]}]], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "26"]}]], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"13", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "26"]}]], " ", "L", " ", 
        RowBox[{"s", "[", "1", "]"}]}], "+", 
       RowBox[{"29", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "26"]}]], " ", "L", " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "26"]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "[", "1", "]"}], "2"]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"13", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"13", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"6", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "2"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "3"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "5"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "6"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "7"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "8"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "9"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "10"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "11"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "12"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "13"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "14"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "15"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "16"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "17"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "18"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "19"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "20"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "21"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "22"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "23"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "24"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "25"]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        SubscriptBox["\[Phi]", "26"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "L"}], "-", 
          RowBox[{"13", " ", 
           RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Phi]", "27"]}]}]], " ", 
     RowBox[{"s", "[", "1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"14", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "28"]}]], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"13", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "28"]}]], " ", 
        SuperscriptBox["L", "2"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "L"}], "-", 
            RowBox[{"14", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "28"]}]], " ", "L", " ", 
        RowBox[{"s", "[", "1", "]"}]}], "+", 
       RowBox[{"31", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"13", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "28"]}]], " ", "L", " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "L"}], "-", 
            RowBox[{"13", " ", 
             RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
          SubscriptBox["\[Phi]", "28"]}]], " ", 
        SuperscriptBox[
         RowBox[{"s", "[", "1", "]"}], "2"]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "L"}], "-", 
       RowBox[{"14", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"13", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"7", " ", 
        RowBox[{"s", "[", "1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"s", "[", "1", "]"}]}], ")"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.845221645197809*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"c47db757-93f6-474f-9889-faa58421f9ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"atophi", "[", 
  RowBox[{"\[Phi]", ",", "29"}], "]"}]], "Input",
 CellChangeTimes->{{3.845221662312689*^9, 3.845221666352868*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"5f156fa1-9303-4c1f-a12c-d621326242d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Phi]", "[", "1", "]"}], "\[Rule]", 
    SubscriptBox["\[Phi]", "1"]}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "2", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["\[Phi]", "1"]}], "+", 
     SubscriptBox["\[Phi]", "29"]}]}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "3", "]"}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Phi]", "2"], "-", 
     SubscriptBox["\[Phi]", "29"]}]}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "4", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["\[Phi]", "2"]}], "+", 
     SubscriptBox["\[Phi]", "28"]}]}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "5", "]"}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Phi]", "3"], "-", 
     SubscriptBox["\[Phi]", "28"]}]}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "6", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["\[Phi]", "3"]}], "+", 
     SubscriptBox["\[Phi]", "27"]}]}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "7", "]"}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Phi]", "4"], "-", 
     SubscriptBox["\[Phi]", "27"]}]}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "8", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["\[Phi]", "4"]}], "+", 
     SubscriptBox["\[Phi]", "26"]}]}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "9", "]"}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Phi]", "5"], "-", 
     SubscriptBox["\[Phi]", "26"]}]}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "10", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["\[Phi]", "5"]}], "+", 
     SubscriptBox["\[Phi]", "25"]}]}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "11", "]"}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Phi]", "6"], "-", 
     SubscriptBox["\[Phi]", "25"]}]}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "12", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["\[Phi]", "6"]}], "+", 
     SubscriptBox["\[Phi]", "24"]}]}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "13", "]"}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Phi]", "7"], "-", 
     SubscriptBox["\[Phi]", "24"]}]}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "14", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["\[Phi]", "7"]}], "+", 
     SubscriptBox["\[Phi]", "23"]}]}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "15", "]"}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Phi]", "8"], "-", 
     SubscriptBox["\[Phi]", "23"]}]}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "16", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["\[Phi]", "8"]}], "+", 
     SubscriptBox["\[Phi]", "22"]}]}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "17", "]"}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Phi]", "9"], "-", 
     SubscriptBox["\[Phi]", "22"]}]}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "18", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["\[Phi]", "9"]}], "+", 
     SubscriptBox["\[Phi]", "21"]}]}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "19", "]"}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Phi]", "10"], "-", 
     SubscriptBox["\[Phi]", "21"]}]}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "20", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["\[Phi]", "10"]}], "+", 
     SubscriptBox["\[Phi]", "20"]}]}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "21", "]"}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Phi]", "11"], "-", 
     SubscriptBox["\[Phi]", "20"]}]}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "22", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["\[Phi]", "11"]}], "+", 
     SubscriptBox["\[Phi]", "19"]}]}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "23", "]"}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Phi]", "12"], "-", 
     SubscriptBox["\[Phi]", "19"]}]}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "24", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["\[Phi]", "12"]}], "+", 
     SubscriptBox["\[Phi]", "18"]}]}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "25", "]"}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Phi]", "13"], "-", 
     SubscriptBox["\[Phi]", "18"]}]}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "26", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["\[Phi]", "13"]}], "+", 
     SubscriptBox["\[Phi]", "17"]}]}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "27", "]"}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Phi]", "14"], "-", 
     SubscriptBox["\[Phi]", "17"]}]}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "28", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["\[Phi]", "14"]}], "+", 
     SubscriptBox["\[Phi]", "16"]}]}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "29", "]"}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Phi]", "15"], "-", 
     SubscriptBox["\[Phi]", "16"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8452216665755177`*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"994c4693-b5a5-48d1-a9cb-92616b946bf4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Out", "[", "92", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Phi]", "j"], ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["\[Phi]", "k"], ",", "1"}], "}"}]}], "]"}], "/.", 
      RowBox[{
       SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "//", "Factor"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "29"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "29"}], "}"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.845221799643197*^9, 3.845221860610257*^9}, {
  3.845221931373447*^9, 3.845221983302513*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"54a48ba9-801d-487a-ac9c-2a81f997a3c9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], "0", "0", "0", "0", "0", "0", "0", "0",
       "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.845221801744873*^9, 3.8452218681827*^9}, {
   3.845221908972687*^9, 3.8452219529421453`*^9}, 3.845221988519826*^9},
 CellLabel->
  "Out[122]//MatrixForm=",ExpressionUUID->"075a0949-fc2f-4d70-ad82-\
e8b0be4b572f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Out", "[", "92", "]"}], "/.", 
            RowBox[{
             SubscriptBox["\[Phi]", "J_"], "\[Rule]", 
             RowBox[{"a", "[", "J", "]"}]}]}], "/.", 
           RowBox[{"atophi", "[", 
            RowBox[{"a", ",", "29"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Phi]", "j"], ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["\[Phi]", "k"], ",", "1"}], "}"}]}], "]"}], "/.", 
      RowBox[{
       SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "//", "Factor"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "29"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "29"}], "}"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8452220163105783`*^9, 3.845222019261146*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"88d17058-1016-44e3-9072-eb36b7a44985"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"s", "[", "1", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {
      RowBox[{"s", "[", "1", "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"s", "[", "1", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", 
      RowBox[{"s", "[", "1", "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"s", "[", "1", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", 
      RowBox[{"s", "[", "1", "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"s", "[", "1", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", 
      RowBox[{"s", "[", "1", "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"s", "[", "1", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", 
      RowBox[{"s", "[", "1", "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"s", "[", "1", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"s", "[", "1", "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"s", "[", "1", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"s", "[", "1", "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"s", "[", "1", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"s", "[", "1", "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"s", "[", "1", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"s", "[", "1", "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"s", "[", "1", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"s", "[", "1", "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"s", "[", "1", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"s", "[", "1", "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"s", "[", "1", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"s", "[", "1", "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"s", "[", "1", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"s", "[", "1", "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"s", "[", "1", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"s", "[", "1", "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"s", "[", "1", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"s", "[", "1", "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"s", "[", "1", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      RowBox[{"s", "[", "1", "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"s", "[", "1", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      RowBox[{"s", "[", "1", "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"s", "[", "1", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", 
      RowBox[{"s", "[", "1", "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"s", "[", "1", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", 
      RowBox[{"s", "[", "1", "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"s", "[", "1", "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", 
      RowBox[{"s", "[", "1", "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"s", "[", "1", "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", 
      RowBox[{"s", "[", "1", "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"s", "[", "1", "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"s", "[", "1", "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"s", "[", "1", "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"s", "[", "1", "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"s", "[", "1", "]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"s", "[", "1", "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"s", "[", "1", "]"}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"s", "[", "1", "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"s", "[", "1", "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"s", "[", "1", "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"s", "[", "1", "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"s", "[", "1", "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}], 
      RowBox[{"s", "[", "1", "]"}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"s", "[", "1", "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"s", "[", "1", "]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8452220299574327`*^9},
 CellLabel->
  "Out[123]//MatrixForm=",ExpressionUUID->"f30b840c-2cbd-4fc8-8ca7-\
f1ccff4fcb87"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1060, 915},
WindowMargins->{{31, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"28adbc90-b58b-4596-bd75-eaca850abe0b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 109, 1, 30, "Input",ExpressionUUID->"186935a2-145b-4163-9a20-93901190831c"],
Cell[CellGroupData[{
Cell[692, 25, 150, 3, 69, "Chapter",ExpressionUUID->"94daa7b3-35e9-42b7-8f73-0c8dcc671ed6"],
Cell[845, 30, 3235, 92, 164, "Input",ExpressionUUID->"38f8942a-8d44-4cad-917d-685ff6afc7d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4117, 127, 329, 5, 69, "Chapter",ExpressionUUID->"1d6ed371-c944-4306-93c1-571453f61bfc"],
Cell[4449, 134, 15516, 416, 992, "Input",ExpressionUUID->"3f52fc98-e700-4bda-90af-0c2dbd85060a",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[19990, 554, 2112, 65, 165, "Input",ExpressionUUID->"6661454a-b5c2-4ba3-a587-2cef814b633e"],
Cell[22105, 621, 1209, 34, 55, "Output",ExpressionUUID->"69592108-2dae-48e3-a383-72917479b916"],
Cell[23317, 657, 378, 6, 34, "Output",ExpressionUUID->"63507f52-9659-4fdb-9da9-ce2b8121c991"],
Cell[23698, 665, 444, 9, 34, "Output",ExpressionUUID->"c0ff2bf4-3343-440c-a65c-a259fc2e5d42"],
Cell[24145, 676, 558, 13, 34, "Output",ExpressionUUID->"46d99f57-6625-4b6f-aa72-7ef8c955275d"],
Cell[24706, 691, 425, 8, 34, "Output",ExpressionUUID->"394b615a-e970-46a3-b2f6-bd140ae39edb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25168, 704, 2207, 66, 165, "Input",ExpressionUUID->"eba82d75-c917-4bd2-bd28-8156b931bfce"],
Cell[27378, 772, 3277, 95, 81, "Output",ExpressionUUID->"bab9e9a2-7676-456b-a838-38650a4b864f"],
Cell[30658, 869, 298, 5, 34, "Output",ExpressionUUID->"75433249-4954-4a49-8fcd-8439de4e91ac"],
Cell[30959, 876, 364, 8, 34, "Output",ExpressionUUID->"5637364e-1445-4ddc-8eab-17f2eb1ab465"],
Cell[31326, 886, 319, 6, 34, "Output",ExpressionUUID->"9d1ea67a-6354-494f-add0-b5520804ccaa"],
Cell[31648, 894, 475, 12, 34, "Output",ExpressionUUID->"251553b7-e347-4313-8c81-877759beecff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32160, 911, 3001, 94, 211, "Input",ExpressionUUID->"61d740f9-d0bf-4837-87c1-28dcf55e2bb2"],
Cell[35164, 1007, 6564, 182, 106, "Output",ExpressionUUID->"ea3ae597-0646-40fb-8159-e449ed16baf7"],
Cell[41731, 1191, 245, 3, 34, "Output",ExpressionUUID->"e423abc3-8471-4bc8-bcca-27011bfa83c4"],
Cell[41979, 1196, 316, 6, 34, "Output",ExpressionUUID->"1fc7cb06-ff4b-4e69-bb76-0e2d4cf70fa5"],
Cell[42298, 1204, 269, 4, 34, "Output",ExpressionUUID->"5c01e42a-396a-4cbc-bbf8-2ad794f3d810"],
Cell[42570, 1210, 558, 14, 37, "Output",ExpressionUUID->"54b12008-370a-4aca-a51d-ea4d57c91de3"],
Cell[43131, 1226, 314, 6, 34, "Output",ExpressionUUID->"1ef41dad-7a5b-494c-a129-4c97193ec4d0"],
Cell[43448, 1234, 471, 12, 37, "Output",ExpressionUUID->"9c4988e0-29b2-4266-af64-6a602fa73299"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43956, 1251, 1703, 52, 142, "Input",ExpressionUUID->"351f6c1a-0626-4b96-bf99-3be8654611dd"],
Cell[45662, 1305, 18611, 551, 435, "Output",ExpressionUUID->"ab80e92f-d88c-4665-b1f2-169b6e43c482"],
Cell[64276, 1858, 219, 3, 34, "Output",ExpressionUUID->"dd9da2d1-54f6-45c8-80c0-24af876fd59c"],
Cell[64498, 1863, 287, 6, 34, "Output",ExpressionUUID->"38bfe80c-2493-449d-b6e2-1307a2b4386a"],
Cell[64788, 1871, 420, 11, 34, "Output",ExpressionUUID->"923d9523-46f8-4263-a5bd-4b0b4d11da0e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65245, 1887, 1607, 45, 121, "Input",ExpressionUUID->"7e388d04-4a72-4077-8529-bd7ccc61b3a6"],
Cell[CellGroupData[{
Cell[66877, 1936, 604, 12, 24, "Print",ExpressionUUID->"7fef1ac1-656e-4d0f-8768-d1d0acd461e3"],
Cell[67484, 1950, 602, 12, 24, "Print",ExpressionUUID->"4bac22c3-d23d-4780-bfa6-5d759bb36b54"],
Cell[68089, 1964, 611, 13, 24, "Print",ExpressionUUID->"255d595f-161f-42f0-aef0-1941274b26dc"]
}, Open  ]],
Cell[68715, 1980, 272, 4, 34, "Output",ExpressionUUID->"bc5414e3-a2b8-45ba-8c5f-dfc491fc9bbd"],
Cell[68990, 1986, 265, 4, 34, "Output",ExpressionUUID->"8c9b5394-4ba1-4749-ad0a-93264b32e8c5"],
Cell[69258, 1992, 264, 4, 34, "Output",ExpressionUUID->"bab59257-4f5f-4e44-8f31-a35f622cd165"],
Cell[69525, 1998, 267, 4, 34, "Output",ExpressionUUID->"8cc46ac6-929d-4b30-8329-e160a7e33457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69829, 2007, 184, 3, 30, "Input",ExpressionUUID->"9f49e990-e06f-4eb3-b6d6-62cedb0c4554"],
Cell[70016, 2012, 91550, 2729, 1581, "Output",ExpressionUUID->"c47db757-93f6-474f-9889-faa58421f9ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161603, 4746, 233, 4, 30, "Input",ExpressionUUID->"5f156fa1-9303-4c1f-a12c-d621326242d6"],
Cell[161839, 4752, 5127, 161, 98, "Output",ExpressionUUID->"994c4693-b5a5-48d1-a9cb-92616b946bf4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167003, 4918, 936, 28, 33, "Input",ExpressionUUID->"54a48ba9-801d-487a-ac9c-2a81f997a3c9"],
Cell[167942, 4948, 10837, 283, 548, "Output",ExpressionUUID->"075a0949-fc2f-4d70-ad82-e8b0be4b572f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178816, 5236, 1149, 34, 54, "Input",ExpressionUUID->"88d17058-1016-44e3-9072-eb36b7a44985"],
Cell[179968, 5272, 9455, 226, 548, "Output",ExpressionUUID->"f30b840c-2cbd-4fc8-8ca7-f1ccff4fcb87"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Old Mathematica Notebooks/SpIntersectionNumbers_copy.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     80614,       2247]
NotebookOptionsPosition[     74562,       2135]
NotebookOutlinePosition[     75102,       2154]
CellTagsIndexPosition[     75059,       2151]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellLabel->
  "In[103]:=",ExpressionUUID->"186935a2-145b-4163-9a20-93901190831c"],

Cell[CellGroupData[{

Cell["Notes (currently for SU(N))", "Chapter",
 CellChangeTimes->{{3.845221353393629*^9, 3.845221355870317*^9}, {
  3.8452291446490803`*^9, 
  3.845229150085978*^9}},ExpressionUUID->"94daa7b3-35e9-42b7-8f73-\
0c8dcc671ed6"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"divisor", "[", "r_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"e", "[", 
            RowBox[{
             RowBox[{"2", "j"}], "-", "1"}], "]"}], "-", 
           RowBox[{"e", "[", 
            RowBox[{"2", "j"}], "]"}]}], ")"}], 
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{
           RowBox[{"Ceiling", "[", 
            FractionBox[
             RowBox[{"r", "+", "1"}], "2"], "]"}], "-", "j"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"e", "[", "r", "]"}], ")"}], 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"j", ",", 
           RowBox[{"Ceiling", "[", 
            FractionBox[
             RowBox[{"r", "+", "1"}], "2"], "]"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"e", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"r", "+", "1"}], ")"}]}], "-", 
             RowBox[{"2", "j"}]}], "]"}], "-", 
           RowBox[{"e", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"r", "+", "1"}], ")"}]}], "-", 
             RowBox[{"2", "j"}], "+", "1"}], "]"}]}], ")"}], 
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{"j", "-", 
           RowBox[{"Ceiling", "[", 
            FractionBox[
             RowBox[{"r", "+", "1"}], "2"], "]"}]}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "r"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      RowBox[{"HeavisideTheta", "[", "0", "]"}], "\[Rule]", "0"}]}]}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"atophi", "[", 
     RowBox[{"var_", ",", "r_"}], "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"var", "[", "J", "]"}], "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"K", "+", "1"}]], 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["\[Phi]", 
                 RowBox[{"Ceiling", "[", 
                  FractionBox["K", "2"], "]"}]], "-", 
                SubscriptBox["\[Phi]", 
                 RowBox[{"r", "+", "1", "-", 
                  RowBox[{"Floor", "[", 
                   FractionBox["K", "2"], "]"}]}]]}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"K", ",", "1", ",", "r"}], "}"}]}], "]"}], "/.", 
           RowBox[{
            SubscriptBox["\[Phi]", 
             RowBox[{"r", "+", "1"}]], "\[Rule]", "0"}]}], ")"}], "[", 
         RowBox[{"[", "J", "]"}], "]"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"J", ",", "1", ",", "r"}], "}"}]}], "]"}], " "}]}]}]], "Input",\

 CellChangeTimes->{{3.845221359101158*^9, 3.845221365951962*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"38f8942a-8d44-4cad-917d-685ff6afc7d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gen", "[", "r_", "]"}], ":=", 
   RowBox[{"Prepend", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "+", 
          RowBox[{"2", "L"}], "-", 
          RowBox[{"e", "[", "1", "]"}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"e", "[", "j", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "2", ",", "i"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "+", 
          RowBox[{"3", "L"}], "-", 
          RowBox[{"e", "[", "1", "]"}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"e", "[", "j", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "2", ",", "i"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"e", "[", "i", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"r", "-", "1"}]}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], "+", 
        RowBox[{"2", " ", "L"}]}], ",", 
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], "+", 
        RowBox[{"3", " ", "L"}]}], ",", 
       RowBox[{"s", "[", "1", "]"}]}], "}"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.845310045837438*^9, 3.8453101329122353`*^9}, 
   3.845310208716937*^9, {3.845313619018773*^9, 3.8453136416485357`*^9}, {
   3.845313687672121*^9, 3.84531378397325*^9}, {3.845313814477557*^9, 
   3.845313814580351*^9}, {3.845316730577201*^9, 3.845316730697363*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"b7039c0f-ccb7-4dc0-8385-61843a3785b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sec", "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.845316082993823*^9, 3.8453160839421053`*^9}, {
  3.84531673863104*^9, 3.845316738693809*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"e752815f-47eb-43ad-bc8a-ddfab29f5d44"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"3", " ", 
    RowBox[{"e", "(", "0", ")"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e", "(", "1", ")"}], "+", 
      RowBox[{"e", "(", "2", ")"}], "+", 
      RowBox[{"e", "(", "3", ")"}]}], ")"}]}], "+", 
   RowBox[{"6", " ", "L"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.845316084110014*^9, 3.8453167388726397`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"327ffda0-825a-4869-aec4-aa58cddcde0f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gen", "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.845316090719901*^9, 3.845316091491246*^9}, {
  3.845316736620295*^9, 3.845316736715938*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"f3fde65e-6135-4b80-8b89-8e89b02adacf"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"e", "(", "0", ")"}], "+", 
       RowBox[{"2", " ", "L"}]}], 
      RowBox[{
       RowBox[{"e", "(", "0", ")"}], "+", 
       RowBox[{"3", " ", "L"}]}], 
      RowBox[{"s", "(", "1", ")"}]},
     {
      RowBox[{
       RowBox[{"e", "(", "0", ")"}], "-", 
       RowBox[{"e", "(", "1", ")"}], "+", 
       RowBox[{"2", " ", "L"}]}], 
      RowBox[{
       RowBox[{"e", "(", "0", ")"}], "-", 
       RowBox[{"e", "(", "1", ")"}], "+", 
       RowBox[{"3", " ", "L"}]}], 
      RowBox[{"e", "(", "1", ")"}]},
     {
      RowBox[{
       RowBox[{"e", "(", "0", ")"}], "-", 
       RowBox[{"e", "(", "1", ")"}], "-", 
       RowBox[{"e", "(", "2", ")"}], "+", 
       RowBox[{"2", " ", "L"}]}], 
      RowBox[{
       RowBox[{"e", "(", "0", ")"}], "-", 
       RowBox[{"e", "(", "1", ")"}], "-", 
       RowBox[{"e", "(", "2", ")"}], "+", 
       RowBox[{"3", " ", "L"}]}], 
      RowBox[{"e", "(", "2", ")"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.845316091675611*^9, {3.8453167328828278`*^9, 3.845316736954076*^9}},
 CellLabel->"Out[47]=",ExpressionUUID->"2151fc0d-d742-41a4-85dd-560a68b642dc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Sp(N) Tate Model Intersection Numbers ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["I", 
     RowBox[{
      RowBox[{"2", "n"}], "+", "1"}]]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "cccab09b-56a8-4887-90ac-a23a2a101498"],
 " nonsplit)"
}], "Chapter",
 CellChangeTimes->{{3.795574355389176*^9, 3.7955743583829203`*^9}, {
  3.795574771930532*^9, 3.795574772721107*^9}, {3.80029926100386*^9, 
  3.800299269073078*^9}, {3.845113618943487*^9, 3.8451136514882708`*^9}, {
  3.845228715347398*^9, 3.8452287187722893`*^9}, {3.845228841250843*^9, 
  3.84522884152064*^9}, {3.8452979766666737`*^9, 3.845297976776775*^9}, {
  3.845309946110811*^9, 
  3.845309962310754*^9}},ExpressionUUID->"1d6ed371-c944-4306-93c1-\
571453f61bfc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cr", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", "L"}], ",", 
      RowBox[{"3", "L"}], ",", "0"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gen", "[", "r_", "]"}], ":=", 
    RowBox[{"Prepend", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"e", "[", "0", "]"}], "+", 
           RowBox[{"2", "L"}], "-", 
           RowBox[{"e", "[", "1", "]"}], "-", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "2", ",", "i"}], "}"}]}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"e", "[", "0", "]"}], "+", 
           RowBox[{"3", "L"}], "-", 
           RowBox[{"e", "[", "1", "]"}], "-", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "2", ",", "i"}], "}"}]}], "]"}]}], ",", 
          RowBox[{"e", "[", "i", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"r", "-", "1"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"e", "[", "0", "]"}], "+", 
         RowBox[{"2", " ", "L"}]}], ",", 
        RowBox[{
         RowBox[{"e", "[", "0", "]"}], "+", 
         RowBox[{"3", " ", "L"}]}], ",", 
        RowBox[{"s", "[", "1", "]"}]}], "}"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sec", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{"3", " ", 
     RowBox[{"e", "[", "0", "]"}]}], " ", "+", " ", 
    RowBox[{"6", "L"}], "-", 
    RowBox[{"2", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"e", "[", "j", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "n"}], "}"}]}], "]"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cc", "[", "q_", "]"}], ":=", " ", 
    RowBox[{"Expand", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"(", 
        RowBox[{"q", "/.", 
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cr", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cr", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], ")"}]}], ")"}]], "+", " ", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{"q", "/.", 
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cr", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cr", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ")"}]], "+", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{"q", "/.", 
         RowBox[{
          RowBox[{"e", "[", "0", "]"}], "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cr", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cr", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "-", 
           RowBox[{"cr", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], ")"}]]}], "]"}]}], 
   ";"}], " ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["p", 
    RowBox[{"n_", ",", "0"}]], "[", "f_", "]"}], ":=", 
  RowBox[{"cc", "[", "f", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["p", 
      RowBox[{"n_", ",", "i_"}]], "[", "f_", "]"}], "/;", 
    RowBox[{"i", "!=", "0"}]}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"g", "=", 
       RowBox[{
        RowBox[{"gen", "[", "n", "]"}], "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"f", "/.", 
          RowBox[{
           RowBox[{"e", "[", "i", "]"}], "\[Rule]", 
           RowBox[{"g", "[", 
            RowBox[{"[", "b", "]"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"j", "\[NotEqual]", "b"}], ",", 
            FractionBox[
             RowBox[{"g", "[", 
              RowBox[{"[", "j", "]"}], "]"}], 
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "-", 
              RowBox[{"g", "[", 
               RowBox[{"[", "b", "]"}], "]"}]}]], ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Length", "[", "g", "]"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", 
         RowBox[{"Length", "[", "g", "]"}]}], "}"}]}], "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"push", "[", "n_", "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["p", 
        RowBox[{"n", ",", "i"}]], "[", 
       RowBox[{
        SubscriptBox["f", "i"], "[", 
        RowBox[{"e", "[", "i", "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"func", "[", "n_", "]"}], "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"sec", "[", "n", "]"}], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Phi]", "0"], 
       FractionBox[
        RowBox[{"e", "[", "0", "]"}], "3"]}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Phi]", "j"], 
         RowBox[{"e", "[", "j", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "]"}]}], "/.", 
   RowBox[{
    RowBox[{"e", "[", "n", "]"}], "\[Rule]", "x"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"col", "[", "n_", "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"p", "=", 
      RowBox[{"push", "[", "n", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Reverse", "[", 
     RowBox[{"FoldList", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Factor", "[", 
         RowBox[{"Limit", "[", 
          RowBox[{
           RowBox[{"#2", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{
            SubscriptBox["f", 
             RowBox[{"#2", "[", 
              RowBox[{"[", "2", "]"}], "]"}]], "->", 
            RowBox[{"Function", "[", 
             RowBox[{
              RowBox[{"{", "x", "}"}], ",", 
              RowBox[{"#1", "/.", 
               RowBox[{
                RowBox[{"e", "[", 
                 RowBox[{"#2", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "]"}], "->", "x"}]}]}], 
             "]"}]}]}], "]"}], "]"}], "&"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Last", "[", "p", "]"}], "/.", 
        RowBox[{
         SubscriptBox["f", "n"], "\[Rule]", 
         RowBox[{"func", "[", "n", "]"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"Reverse", "[", 
        RowBox[{"MapIndexed", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"#1", ",", 
             RowBox[{
              RowBox[{"First", "[", "#2", "]"}], "-", "1"}]}], "}"}], "&"}], 
          ",", 
          RowBox[{"Most", "[", "p", "]"}]}], "]"}], "]"}]}], 
      "\[IndentingNewLine]", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"col1", "[", "n_", "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"p", "=", 
      RowBox[{"push", "[", "n", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Fold", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Factor", "[", 
        RowBox[{"Limit", "[", 
         RowBox[{
          RowBox[{"#2", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{
           SubscriptBox["f", 
            RowBox[{"#2", "[", 
             RowBox[{"[", "2", "]"}], "]"}]], "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "x", "}"}], ",", 
             RowBox[{"#1", "/.", 
              RowBox[{
               RowBox[{"e", "[", 
                RowBox[{"#2", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "]"}], "->", "x"}]}]}], 
            "]"}]}]}], "]"}], "]"}], "&"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Last", "[", "p", "]"}], "/.", 
       RowBox[{
        SubscriptBox["f", "n"], "\[Rule]", 
        RowBox[{"func", "[", "n", "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Reverse", "[", 
       RowBox[{"MapIndexed", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"#1", ",", 
            RowBox[{
             RowBox[{"First", "[", "#2", "]"}], "-", "1"}]}], "}"}], "&"}], 
         ",", 
         RowBox[{"Most", "[", "p", "]"}]}], "]"}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"col1test", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"CompoundExpression", "[", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<Time to finish: \>\"", ",", "#1", ",", "\"\< seconds\>\""}], 
       "]"}], ",", "#2"}], "]"}], "&"}], "@@", 
   RowBox[{"AbsoluteTiming", "[", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p", "=", 
         RowBox[{"push", "[", "n", "]"}]}], ",", 
        RowBox[{"startTime", "=", 
         RowBox[{"AbsoluteTime", "[", "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Fold", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"CompoundExpression", "[", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{"\"\<Starting index \>\"", ",", 
             RowBox[{"#2", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "\"\< after \>\"", ",", 
             RowBox[{
              RowBox[{"AbsoluteTime", "[", "]"}], "-", "startTime"}], ",", 
             "\"\< seconds\>\""}], "]"}], ",", 
           RowBox[{"Factor", "[", 
            RowBox[{"Limit", "[", 
             RowBox[{
              RowBox[{"#2", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               SubscriptBox["f", 
                RowBox[{"#2", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]], "->", 
               RowBox[{"Function", "[", 
                RowBox[{
                 RowBox[{"{", "x", "}"}], ",", 
                 RowBox[{"#1", "/.", 
                  RowBox[{
                   RowBox[{"e", "[", 
                    RowBox[{"#2", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "->", "x"}]}]}], 
                "]"}]}]}], "]"}], "]"}]}], "]"}], "&"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Last", "[", "p", "]"}], "/.", 
         RowBox[{
          SubscriptBox["f", "n"], "\[Rule]", 
          RowBox[{"func", "[", "n", "]"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"Reverse", "[", 
         RowBox[{"MapIndexed", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"#1", ",", 
              RowBox[{
               RowBox[{"First", "[", "#2", "]"}], "-", "1"}]}], "}"}], "&"}], 
           ",", 
           RowBox[{"Most", "[", "p", "]"}]}], "]"}], "]"}]}], 
       "\[IndentingNewLine]", "]"}]}], "]"}], "]"}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8450530283799143`*^9, 3.84505311649548*^9}, {
   3.845053151796136*^9, 3.8450531806162233`*^9}, {3.8450537318035927`*^9, 
   3.845053744257619*^9}, {3.845053811560183*^9, 3.845053811733329*^9}, {
   3.845054012709406*^9, 3.845054012959613*^9}, {3.845054091112486*^9, 
   3.8450540927792063`*^9}, {3.845054138646347*^9, 3.845054175941379*^9}, {
   3.8450542750882187`*^9, 3.845054299455101*^9}, {3.845054450637364*^9, 
   3.84505446181854*^9}, {3.8450548850373297`*^9, 3.845054890729545*^9}, {
   3.845054952059986*^9, 3.845054952536528*^9}, {3.845055084597499*^9, 
   3.845055104213387*^9}, {3.845055149648163*^9, 3.845055177338732*^9}, {
   3.845069498453948*^9, 3.845069527817276*^9}, {3.845069564176091*^9, 
   3.845069616469799*^9}, {3.845069648405806*^9, 3.8450696622470217`*^9}, {
   3.845069696603243*^9, 3.845069708542767*^9}, {3.845069865137312*^9, 
   3.845069865900268*^9}, {3.845069896285286*^9, 3.845069919975561*^9}, {
   3.845069960228307*^9, 3.845069965485132*^9}, {3.845070014365898*^9, 
   3.845070025483404*^9}, {3.845074474488741*^9, 3.845074496051558*^9}, {
   3.845074794034487*^9, 3.845074800895068*^9}, {3.845074920837873*^9, 
   3.845074966246747*^9}, {3.845075013953744*^9, 3.845075018376111*^9}, {
   3.845075318443173*^9, 3.845075360660657*^9}, {3.84507546374087*^9, 
   3.845075478266097*^9}, {3.845075720175466*^9, 3.8450759139806023`*^9}, {
   3.845075994063807*^9, 3.845076000549313*^9}, {3.845076067867043*^9, 
   3.845076069179528*^9}, 3.845076306600791*^9, {3.845076682054536*^9, 
   3.845076757405263*^9}, {3.845076826827362*^9, 3.845076863186531*^9}, {
   3.845076950724208*^9, 3.8450769719846773`*^9}, {3.845077014365004*^9, 
   3.8450770536689672`*^9}, {3.845077276863371*^9, 3.8450773301961718`*^9}, {
   3.845077394563121*^9, 3.84507739623345*^9}, {3.845077509061058*^9, 
   3.845077544522313*^9}, {3.84507788576298*^9, 3.84507789957694*^9}, {
   3.845077951964202*^9, 3.8450780020227737`*^9}, {3.845113671434856*^9, 
   3.8451136715830927`*^9}, {3.845116075928874*^9, 3.84511607651012*^9}, 
   3.84511678409265*^9, {3.845135315270458*^9, 3.845135422269698*^9}, 
   3.845136869448326*^9, {3.845136997856984*^9, 3.845137038145694*^9}, {
   3.845142571157517*^9, 3.8451425714536533`*^9}, {3.845219484594821*^9, 
   3.845219485183017*^9}, {3.845219515582326*^9, 3.8452195566724052`*^9}, {
   3.845219965974217*^9, 3.845219991079777*^9}, {3.8452200537388363`*^9, 
   3.845220069554369*^9}, {3.8452213360522757`*^9, 3.8452213486515017`*^9}, {
   3.845221459993957*^9, 3.8452214749418*^9}, {3.845228710304016*^9, 
   3.8452287104502277`*^9}, {3.845228759521372*^9, 3.845228785464787*^9}, {
   3.845228828448086*^9, 3.8452288357530518`*^9}, {3.845229797087129*^9, 
   3.8452298001532784`*^9}, {3.8452298893857517`*^9, 
   3.8452298900814466`*^9}, {3.8452300419360743`*^9, 3.845230042153866*^9}, {
   3.845230147102496*^9, 3.845230148834959*^9}, {3.8452302196983*^9, 
   3.84523024542019*^9}, {3.8452304120419397`*^9, 3.845230417273336*^9}, {
   3.845230517790894*^9, 3.8452305243381643`*^9}, {3.845230578480879*^9, 
   3.845230580349471*^9}, {3.8452306791988564`*^9, 3.845230721260909*^9}, {
   3.845231039694626*^9, 3.845231039934052*^9}, {3.845250586869258*^9, 
   3.845250600661119*^9}, {3.84525079748808*^9, 3.845250797615788*^9}, {
   3.845251206837871*^9, 3.845251211665299*^9}, {3.8452832369248962`*^9, 
   3.845283242783399*^9}, {3.84528428102676*^9, 3.8452842831997013`*^9}, {
   3.845284349884294*^9, 3.845284351476757*^9}, {3.845284432950674*^9, 
   3.8452844337360277`*^9}, {3.845284474369583*^9, 3.845284488900765*^9}, {
   3.845296453003696*^9, 3.845296464947713*^9}, {3.845298624508728*^9, 
   3.845298630132395*^9}, {3.8452987121551228`*^9, 3.845298731789404*^9}, {
   3.845309980916654*^9, 3.845309982505254*^9}, 3.845313978011936*^9, {
   3.845316725059544*^9, 3.84531672518108*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"3f52fc98-e700-4bda-90af-0c2dbd85060a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"col1test", "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.845299295699813*^9, 3.845299307905437*^9}, {
  3.845314247298564*^9, 3.845314247397223*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"3a5248f5-4dbf-4b6d-ab5f-101976169325"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "2", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "0.000426`3.080954592598694", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 2, " after ", 0.000426`3.080954592598694, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{{3.8452992976302557`*^9, 3.845299308236882*^9}, 
   3.845314247714368*^9, 3.845316744219558*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"15a2145b-37fc-43d1-999f-c0fe3629547c"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "1", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "0.110068`5.493206068658283", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 1, " after ", 0.110068`5.493206068658283, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{{3.8452992976302557`*^9, 3.845299308236882*^9}, 
   3.845314247714368*^9, 3.8453167443255444`*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"9eb1d586-afe5-4788-a295-b9d45b45529b"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "0", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "0.946078`6.427471937057522", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 0, " after ", 0.946078`6.427471937057522, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{{3.8452992976302557`*^9, 3.845299308236882*^9}, 
   3.845314247714368*^9, 3.845316745161538*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"7e116430-a437-4e53-9421-57414a1c9d3e"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Time to finish: \"\>", "\[InvisibleSpace]", "0.976093`", 
    "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm["Time to finish: ", 0.976093, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{{3.8452992976302557`*^9, 3.845299308236882*^9}, 
   3.845314247714368*^9, 3.845316745190847*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"23a93786-6768-44b9-87ea-79989d52568b"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "L"}], " ", 
       SubscriptBox["\[Phi]", "0"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"2", " ", 
         SuperscriptBox["L", "2"], " ", 
         RowBox[{"s", "(", "1", ")"}], " ", 
         RowBox[{"exp", "(", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Phi]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "L"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"s", "(", "1", ")"}]}]}], ")"}]}], "+", 
           RowBox[{"L", " ", 
            SubscriptBox["\[Phi]", "0"]}], "+", 
           RowBox[{
            RowBox[{"s", "(", "1", ")"}], " ", 
            SubscriptBox["\[Phi]", "1"]}], "+", 
           RowBox[{
            RowBox[{"s", "(", "1", ")"}], " ", 
            SubscriptBox["\[Phi]", "2"]}]}], ")"}]}]}], "+", 
       RowBox[{"L", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        RowBox[{"exp", "(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Phi]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "2"], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}]}]]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "2"], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Phi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}]}]]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["L", "2"], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["L", "2"], " ", 
        RowBox[{"s", "(", "1", ")"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "3"]}], "+", 
       RowBox[{"5", " ", "L", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}]}]]}], "+", 
       RowBox[{"3", " ", "L", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Phi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}]}]]}], "+", 
       RowBox[{"2", " ", "L", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}]]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}]}]]}], "-", 
       RowBox[{"11", " ", "L", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"L", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.84529929766577*^9, 3.845299315043805*^9}, 
   3.845314248768409*^9, 3.8453167452282124`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"e71691e7-c2ed-4c3a-8239-e57772c45d8f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Out", "[", "49", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Phi]", "j"], ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["\[Phi]", "k"], ",", "1"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}], "/.", 
    RowBox[{
     SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "//", "Factor"}], "//",
   "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.845299317602581*^9, 3.845299351171617*^9}, {
  3.8453142526661*^9, 3.845314258682725*^9}, {3.845316753556068*^9, 
  3.845316755517873*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"328c6b65-7da3-4ca6-a3de-12ab099c164f"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], "0", "0"},
      {"0", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], "0"},
      {"0", "0", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8452993513923883`*^9, {3.8453142536142406`*^9, 3.8453142592431927`*^9}, {
   3.845316748961924*^9, 3.845316755902676*^9}},
 CellLabel->
  "Out[51]//MatrixForm=",ExpressionUUID->"f518b543-2b17-4637-8bfd-\
e3f099198baf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"e", "[", "1", "]"}], "-", 
      RowBox[{"e", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "2", "]"}], "-", 
      RowBox[{"e", "[", "3", "]"}]}], ",", 
     RowBox[{"e", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"e", "[", "J", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"J", ",", "1", ",", "3"}], "}"}]}], "]"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8452994634383183`*^9, 3.8452994799444313`*^9}, {
  3.845299637578191*^9, 3.8452996406719923`*^9}, {3.845321307201372*^9, 
  3.84532132260568*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"c30cda30-87c9-4912-98fa-27974415bab8"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      RowBox[{"-", "1"}], "0"},
     {"0", "1", 
      RowBox[{"-", "1"}]},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.845299641818386*^9, 3.845321324368102*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"3de56146-39b0-4065-9542-290bc8013cc3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["S", "1"], ",", 
     SubscriptBox["S", "2"], ",", 
     SubscriptBox["S", "3"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{
      SubscriptBox["S", "J"], ",", 
      RowBox[{"{", 
       RowBox[{"J", ",", "1", ",", "3"}], "}"}]}], "]"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.845321329011375*^9, 3.845321356543415*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"45f58b5c-1bd4-41f6-932c-9a773cfc5615"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.845322192108275*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"dbe997f3-44ff-4e9a-921d-4dfd34c0cd1e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", "K", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Inverse", "[", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Inverse", "[", 
           RowBox[{"(", "\[NoBreak]", GridBox[{
              {"1", 
               RowBox[{"-", "1"}], "0"},
              {"0", "1", 
               RowBox[{"-", "1"}]},
              {"0", "0", "1"}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.7]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}], "\[NoBreak]", ")"}], "]"}], ".", 
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"1", "0", "0"},
             {"0", "1", "0"},
             {"0", "0", "1"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}]}], "]"}], "]"}], ".", 
       RowBox[{"Table", "[", 
        RowBox[{
         SubscriptBox["\[Phi]", "J"], ",", 
         RowBox[{"{", 
          RowBox[{"J", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ")"}], "[", 
     RowBox[{"[", "K", "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"K", ",", "1", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8453222254175167`*^9, 3.8453222379480877`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"12e9e69f-2110-4cc2-afd1-58d89fa711ef"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "(", "1", ")"}], "\[Rule]", 
     SubscriptBox["\[Phi]", "1"]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "2", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "2"], "-", 
      SubscriptBox["\[Phi]", "1"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "3", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "3"], "-", 
      SubscriptBox["\[Phi]", "2"]}]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.845322238205076*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"95ba32a6-cb54-49c6-b88f-2d7993b3dbea"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "(", "1", ")"}], "\[Rule]", 
     SubscriptBox["\[Phi]", "1"]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "2", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "2"], "-", 
      SubscriptBox["\[Phi]", "1"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "3", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "3"], "-", 
      SubscriptBox["\[Phi]", "2"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "4", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "4"], "-", 
      SubscriptBox["\[Phi]", "3"]}]}]}], "}"}], TraditionalForm]], "Input",Exp\
ressionUUID->"557934b7-50b5-4dad-9cbd-3b02fd3ec218"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Out", "[", "49", "]"}], "/.", 
             RowBox[{
              SubscriptBox["\[Phi]", "J_"], "\[Rule]", 
              RowBox[{"a", "[", "J", "]"}]}]}], "/.", 
            RowBox[{"Out", "[", "56", "]"}]}], ",", 
           SubscriptBox["\[Phi]", "j"]}], "]"}], ",", 
         SubscriptBox["\[Phi]", "k"]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "/.", 
    RowBox[{
     RowBox[{"s", "[", "1", "]"}], "\[Rule]", "1"}]}], "//", "Factor"}], "//",
   "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.845322263650704*^9, 3.84532227268878*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"cab6f697-9978-495a-94d7-500980068df1"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"-", "4"}], "2", "0"},
      {"2", 
       RowBox[{"-", "4"}], "2"},
      {"0", "2", 
       RowBox[{"-", "2"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{3.845322273156248*^9},
 CellLabel->
  "Out[57]//MatrixForm=",ExpressionUUID->"6accbcdd-8d8a-45ae-a68d-\
995a752fb9c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "LieART`"}]], "Input",
 CellChangeTimes->{{3.84532228623974*^9, 3.845322287719558*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"91217bcf-e152-4fea-9102-cc21c5558edc"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox["\<\"LieART 2.0.2\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{3.8453222880319242`*^9},
 CellLabel->
  "During evaluation of \
In[58]:=",ExpressionUUID->"0fac254f-a8f2-4ff3-8c85-f630dc85ead3"],

Cell[BoxData[
 FormBox["\<\"last revised 21 August 2020\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{3.845322288033914*^9},
 CellLabel->
  "During evaluation of \
In[58]:=",ExpressionUUID->"c0758736-af6f-4126-bce9-9ad32d5c502e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Inverse", "[", 
    RowBox[{"MetricTensor", "[", "C3", "]"}], "]"}]}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8453222760889177`*^9, 3.8453222955404663`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"aab47b4c-37f2-4d2d-a2c1-9173a2d40947"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"-", "4"}], "2", "0"},
      {"2", 
       RowBox[{"-", "4"}], "2"},
      {"0", "2", 
       RowBox[{"-", "2"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{3.8453222959373217`*^9},
 CellLabel->
  "Out[59]//MatrixForm=",ExpressionUUID->"aab84556-9b87-4f8d-b73e-\
060eb68ee067"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"col1test", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.8452999090608263`*^9, 3.845299909276845*^9}, {
   3.84531547367805*^9, 3.8453154738084707`*^9}, 3.8453222015206137`*^9},
 CellLabel->"In[60]:=",ExpressionUUID->"ca3a8de0-4ed4-4b1a-a9a4-467abfbbfda7"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "3", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "0.000395`3.0481420891224356", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 3, " after ", 0.000395`3.0481420891224356, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845299909540844*^9, 3.845315475003318*^9, 
  3.845316816183375*^9, 3.845322319224025*^9},
 CellLabel->
  "During evaluation of \
In[60]:=",ExpressionUUID->"370c8ff9-9098-4149-a2a7-2e9c5c56fa09"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "2", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "0.261772`5.869468184618962", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 2, " after ", 0.261772`5.869468184618962, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845299909540844*^9, 3.845315475003318*^9, 
  3.845316816183375*^9, 3.845322319481616*^9},
 CellLabel->
  "During evaluation of \
In[60]:=",ExpressionUUID->"c42a82a4-a695-4a68-94b8-6a137c9599b2"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "1", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "2.039211`6.761007158653546", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 1, " after ", 2.039211`6.761007158653546, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845299909540844*^9, 3.845315475003318*^9, 
  3.845316816183375*^9, 3.845322321259082*^9},
 CellLabel->
  "During evaluation of \
In[60]:=",ExpressionUUID->"db0e05f7-9e36-45c9-9a53-49e624128265"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Starting index \"\>", "\[InvisibleSpace]", "0", 
    "\[InvisibleSpace]", "\<\" after \"\>", "\[InvisibleSpace]", 
    "5.999489`7.2296592548911045", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm[
   "Starting index ", 0, " after ", 5.999489`7.2296592548911045, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845299909540844*^9, 3.845315475003318*^9, 
  3.845316816183375*^9, 3.845322325224894*^9},
 CellLabel->
  "During evaluation of \
In[60]:=",ExpressionUUID->"bc63d4fa-a057-4871-bd4f-efbbbfc5d423"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Time to finish: \"\>", "\[InvisibleSpace]", "6.074486`", 
    "\[InvisibleSpace]", "\<\" seconds\"\>"}],
   SequenceForm["Time to finish: ", 6.074486, " seconds"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.845299909540844*^9, 3.845315475003318*^9, 
  3.845316816183375*^9, 3.845322325293633*^9},
 CellLabel->
  "During evaluation of \
In[60]:=",ExpressionUUID->"ead02ac0-8714-405c-a6f1-5675fa76682e"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "L"}], " ", 
       SubscriptBox["\[Phi]", "0"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["L", "4"], " ", 
        RowBox[{"exp", "(", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "3"], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        RowBox[{"exp", "(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Phi]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "3"], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        RowBox[{"exp", "(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Phi]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}], ")"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["L", "3"], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        RowBox[{"exp", "(", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}], ")"}]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        RowBox[{"exp", "(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Phi]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        RowBox[{"exp", "(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Phi]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}], ")"}]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        RowBox[{"exp", "(", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", "L", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        RowBox[{"exp", "(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Phi]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}]}], ")"}]}], "-", 
       RowBox[{"L", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        RowBox[{"exp", "(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Phi]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"s", "(", "1", ")"}]}]}], ")"}]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}]}], ")"}]}], "-", 
       RowBox[{"3", " ", "L", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        RowBox[{"exp", "(", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "4"]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "3"], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}]}]]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "3"], " ", 
        RowBox[{"s", "(", "1", ")"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Phi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}]}]]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}]}]]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Phi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}]}]]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["L", "3"], " ", 
        RowBox[{"s", "(", "1", ")"}]}], "-", 
       RowBox[{"35", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", "4"]}], "-", 
       RowBox[{"13", " ", "L", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}]}]]}], "-", 
       RowBox[{"6", " ", "L", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Phi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "L"}], "-", 
             RowBox[{"s", "(", "1", ")"}]}], ")"}]}], "+", 
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{
           RowBox[{"s", "(", "1", ")"}], " ", 
           SubscriptBox["\[Phi]", "1"]}]}]]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"L", " ", 
           SubscriptBox["\[Phi]", "0"]}], "+", 
          RowBox[{"2", " ", "L", " ", 
           SubscriptBox["\[Phi]", "1"]}]}]]}], "+", 
       RowBox[{"25", " ", "L", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "3"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"s", "(", "1", ")"}], "4"]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"L", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "(", "1", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L", "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"s", "(", "1", ")"}]}], ")"}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.845315481026904*^9, 3.845316822073275*^9, 
  3.845322325363587*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"35b27a02-40a2-4582-b2a5-812077edda10"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Out", "[", "60", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Phi]", "j"], ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["\[Phi]", "k"], ",", "1"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], "/.", 
    RowBox[{
     SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "//", "Factor"}], "//",
   "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.845299317602581*^9, 3.845299351171617*^9}, {
  3.8453142526661*^9, 3.845314258682725*^9}, {3.845316753556068*^9, 
  3.845316755517873*^9}, {3.845322345006675*^9, 3.8453223534766703`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"c87a6d5e-1d21-4539-9664-2087140e2d04"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], "0", "0", "0"},
      {"0", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], "0", "0"},
      {"0", "0", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}], "0"},
      {"0", "0", "0", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"s", "(", "1", ")"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8452993513923883`*^9, {3.8453142536142406`*^9, 3.8453142592431927`*^9}, {
   3.845316748961924*^9, 3.845316755902676*^9}, 3.845322354399835*^9},
 CellLabel->
  "Out[61]//MatrixForm=",ExpressionUUID->"412b3a99-042d-4e0c-bb34-\
441f42d0daec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"e", "[", "1", "]"}], "-", 
      RowBox[{"e", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "2", "]"}], "-", 
      RowBox[{"e", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"e", "[", "3", "]"}], "-", 
      RowBox[{"e", "[", "4", "]"}]}], ",", 
     RowBox[{"e", "[", "4", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"e", "[", "J", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"J", ",", "1", ",", "4"}], "}"}]}], "]"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8452994634383183`*^9, 3.8452994799444313`*^9}, {
  3.845299637578191*^9, 3.8452996406719923`*^9}, {3.845321307201372*^9, 
  3.84532132260568*^9}, {3.845322358093047*^9, 3.8453223629789953`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"45a7a3d9-61e9-44fc-9247-30a7228bb4c2"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      RowBox[{"-", "1"}], "0", "0"},
     {"0", "1", 
      RowBox[{"-", "1"}], "0"},
     {"0", "0", "1", 
      RowBox[{"-", "1"}]},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.845299641818386*^9, 3.845321324368102*^9, 
  3.8453223632372713`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"61f3f4db-8410-4df5-92ce-7a2ceb7e3be2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["S", "1"], ",", 
     SubscriptBox["S", "2"], ",", 
     SubscriptBox["S", "3"], ",", 
     SubscriptBox["S", "4"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{
      SubscriptBox["S", "J"], ",", 
      RowBox[{"{", 
       RowBox[{"J", ",", "1", ",", "4"}], "}"}]}], "]"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.845321329011375*^9, 3.845321356543415*^9}, {
  3.845322365371966*^9, 3.845322368367845*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"58be2231-dba6-4d8b-bbdd-3ec0e4498b9e"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.845322192108275*^9, 3.84532236883239*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"6ad657b7-b085-4c4d-9bf8-3dba24a7259a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", "K", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Inverse", "[", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Inverse", "[", 
           RowBox[{"(", "\[NoBreak]", GridBox[{
              {"1", 
               RowBox[{"-", "1"}], "0", "0"},
              {"0", "1", 
               RowBox[{"-", "1"}], "0"},
              {"0", "0", "1", 
               RowBox[{"-", "1"}]},
              {"0", "0", "0", "1"}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.7]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}], "\[NoBreak]", ")"}], "]"}], ".", 
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"1", "0", "0", "0"},
             {"0", "1", "0", "0"},
             {"0", "0", "1", "0"},
             {"0", "0", "0", "1"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}]}], "]"}], "]"}], ".", 
       RowBox[{"Table", "[", 
        RowBox[{
         SubscriptBox["\[Phi]", "J"], ",", 
         RowBox[{"{", 
          RowBox[{"J", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ")"}], "[", 
     RowBox[{"[", "K", "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"K", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8453222254175167`*^9, 3.8453222379480877`*^9}, {
  3.845322377428829*^9, 3.8453223900571737`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"2144e2e7-3b04-44a3-86fa-c91c419f6fb6"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "(", "1", ")"}], "\[Rule]", 
     SubscriptBox["\[Phi]", "1"]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "2", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "2"], "-", 
      SubscriptBox["\[Phi]", "1"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "3", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "3"], "-", 
      SubscriptBox["\[Phi]", "2"]}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "4", ")"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Phi]", "4"], "-", 
      SubscriptBox["\[Phi]", "3"]}]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.845322238205076*^9, 3.845322390308886*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"e5c193db-bbd3-4938-893d-297cdcdb835e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Out", "[", "60", "]"}], "/.", 
             RowBox[{
              SubscriptBox["\[Phi]", "J_"], "\[Rule]", 
              RowBox[{"a", "[", "J", "]"}]}]}], "/.", 
            RowBox[{"Out", "[", "64", "]"}]}], ",", 
           SubscriptBox["\[Phi]", "j"]}], "]"}], ",", 
         SubscriptBox["\[Phi]", "k"]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Phi]", "a_"], "\[Rule]", "0"}]}], "/.", 
    RowBox[{
     RowBox[{"s", "[", "1", "]"}], "\[Rule]", "1"}]}], "//", "Factor"}], "//",
   "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.845322263650704*^9, 3.84532227268878*^9}, {
  3.8453223959856358`*^9, 3.845322417096792*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"ba247f99-e54a-4af5-97d1-1c0c1d98747a"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"-", "4"}], "2", "0", "0"},
      {"2", 
       RowBox[{"-", "4"}], "2", "0"},
      {"0", "2", 
       RowBox[{"-", "4"}], "2"},
      {"0", "0", "2", 
       RowBox[{"-", "2"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.845322273156248*^9, {3.84532240188904*^9, 3.845322417586068*^9}},
 CellLabel->
  "Out[67]//MatrixForm=",ExpressionUUID->"06d882df-5884-4ade-8f6d-\
6ff9704ca1ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Inverse", "[", 
    RowBox[{"MetricTensor", "[", "C4", "]"}], "]"}]}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.845322420344331*^9, 3.845322431023911*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"a5d542ca-9941-48ce-aa8b-ef19da4fb751"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"-", "4"}], "2", "0", "0"},
      {"2", 
       RowBox[{"-", "4"}], "2", "0"},
      {"0", "2", 
       RowBox[{"-", "4"}], "2"},
      {"0", "0", "2", 
       RowBox[{"-", "2"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{3.8453224315619917`*^9},
 CellLabel->
  "Out[68]//MatrixForm=",ExpressionUUID->"fcd3f463-cb8e-49c3-bbd1-\
442b4a2082ae"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{768, 915},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
CommonDefaultFormatTypes->{"Output"->TraditionalForm},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"82265086-4327-4f41-9661-b82ef772bacf"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 113, 2, 30, "Input",ExpressionUUID->"186935a2-145b-4163-9a20-93901190831c"],
Cell[CellGroupData[{
Cell[696, 26, 223, 4, 69, "Chapter",ExpressionUUID->"94daa7b3-35e9-42b7-8f73-0c8dcc671ed6"],
Cell[922, 32, 3235, 92, 280, "Input",ExpressionUUID->"38f8942a-8d44-4cad-917d-685ff6afc7d9"],
Cell[4160, 126, 1811, 47, 115, "Input",ExpressionUUID->"b7039c0f-ccb7-4dc0-8385-61843a3785b7"],
Cell[CellGroupData[{
Cell[5996, 177, 251, 4, 30, "Input",ExpressionUUID->"e752815f-47eb-43ad-bc8a-ddfab29f5d44"],
Cell[6250, 183, 493, 13, 30, "Output",ExpressionUUID->"327ffda0-825a-4869-aec4-aa58cddcde0f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6780, 201, 250, 4, 30, "Input",ExpressionUUID->"f3fde65e-6135-4b80-8b89-8e89b02adacf"],
Cell[7033, 207, 1534, 44, 66, "Output",ExpressionUUID->"2151fc0d-d742-41a4-85dd-560a68b642dc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8616, 257, 788, 19, 117, "Chapter",ExpressionUUID->"1d6ed371-c944-4306-93c1-571453f61bfc"],
Cell[9407, 278, 16849, 434, 1125, "Input",ExpressionUUID->"3f52fc98-e700-4bda-90af-0c2dbd85060a",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[26281, 716, 255, 4, 30, "Input",ExpressionUUID->"3a5248f5-4dbf-4b6d-ab5f-101976169325"],
Cell[CellGroupData[{
Cell[26561, 724, 616, 13, 20, "Print",ExpressionUUID->"15a2145b-37fc-43d1-999f-c0fe3629547c"],
Cell[27180, 739, 618, 13, 20, "Print",ExpressionUUID->"9eb1d586-afe5-4788-a295-b9d45b45529b"],
Cell[27801, 754, 616, 13, 20, "Print",ExpressionUUID->"7e116430-a437-4e53-9421-57414a1c9d3e"],
Cell[28420, 769, 494, 11, 20, "Print",ExpressionUUID->"23a93786-6768-44b9-87ea-79989d52568b"]
}, Open  ]],
Cell[28929, 783, 6690, 186, 129, "Output",ExpressionUUID->"e71691e7-c2ed-4c3a-8239-e57772c45d8f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35656, 974, 976, 27, 54, "Input",ExpressionUUID->"328c6b65-7da3-4ca6-a3de-12ab099c164f"],
Cell[36635, 1003, 1059, 32, 125, "Output",ExpressionUUID->"f518b543-2b17-4637-8bfd-e3f099198baf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37731, 1040, 779, 22, 30, "Input",ExpressionUUID->"c30cda30-87c9-4912-98fa-27974415bab8"],
Cell[38513, 1064, 667, 18, 66, "Output",ExpressionUUID->"3de56146-39b0-4065-9542-290bc8013cc3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39217, 1087, 534, 16, 30, "Input",ExpressionUUID->"45f58b5c-1bd4-41f6-932c-9a773cfc5615"],
Cell[39754, 1105, 601, 16, 66, "Output",ExpressionUUID->"dbe997f3-44ff-4e9a-921d-4dfd34c0cd1e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40392, 1126, 1969, 53, 123, "Input",ExpressionUUID->"12e9e69f-2110-4cc2-afd1-58d89fa711ef"],
Cell[42364, 1181, 626, 18, 30, "Output",ExpressionUUID->"95ba32a6-cb54-49c6-b88f-2d7993b3dbea"]
}, Open  ]],
Cell[43005, 1202, 721, 22, 26, "Input",ExpressionUUID->"557934b7-50b5-4dad-9cbd-3b02fd3ec218"],
Cell[CellGroupData[{
Cell[43751, 1228, 1086, 30, 54, "Input",ExpressionUUID->"cab6f697-9978-495a-94d7-500980068df1"],
Cell[44840, 1260, 765, 24, 77, "Output",ExpressionUUID->"6accbcdd-8d8a-45ae-a68d-995a752fb9c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45642, 1289, 195, 3, 30, "Input",ExpressionUUID->"91217bcf-e152-4fea-9102-cc21c5558edc"],
Cell[CellGroupData[{
Cell[45862, 1296, 223, 5, 20, "Print",ExpressionUUID->"0fac254f-a8f2-4ff3-8c85-f630dc85ead3"],
Cell[46088, 1303, 236, 5, 20, "Print",ExpressionUUID->"c0758736-af6f-4126-bce9-9ad32d5c502e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[46373, 1314, 306, 7, 30, "Input",ExpressionUUID->"aab47b4c-37f2-4d2d-a2c1-9173a2d40947"],
Cell[46682, 1323, 767, 24, 77, "Output",ExpressionUUID->"aab84556-9b87-4f8d-b73e-060eb68ee067"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47486, 1352, 283, 4, 30, "Input",ExpressionUUID->"ca3a8de0-4ed4-4b1a-a9a4-467abfbbfda7"],
Cell[CellGroupData[{
Cell[47794, 1360, 613, 13, 20, "Print",ExpressionUUID->"370c8ff9-9098-4149-a2a7-2e9c5c56fa09"],
Cell[48410, 1375, 611, 13, 20, "Print",ExpressionUUID->"c42a82a4-a695-4a68-94b8-6a137c9599b2"],
Cell[49024, 1390, 611, 13, 20, "Print",ExpressionUUID->"db0e05f7-9e36-45c9-9a53-49e624128265"],
Cell[49638, 1405, 613, 13, 20, "Print",ExpressionUUID->"bc63d4fa-a057-4871-bd4f-efbbbfc5d423"],
Cell[50254, 1420, 489, 11, 20, "Print",ExpressionUUID->"ead02ac0-8714-405c-a6f1-5675fa76682e"]
}, Open  ]],
Cell[50758, 1434, 12224, 340, 252, "Output",ExpressionUUID->"35b27a02-40a2-4582-b2a5-812077edda10"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63019, 1779, 1024, 27, 54, "Input",ExpressionUUID->"c87a6d5e-1d21-4539-9664-2087140e2d04"],
Cell[64046, 1808, 1210, 36, 93, "Output",ExpressionUUID->"412b3a99-042d-4e0c-bb34-441f42d0daec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65293, 1849, 927, 25, 30, "Input",ExpressionUUID->"45a7a3d9-61e9-44fc-9247-30a7228bb4c2"],
Cell[66223, 1876, 758, 21, 82, "Output",ExpressionUUID->"61f3f4db-8410-4df5-92ce-7a2ceb7e3be2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67018, 1902, 618, 18, 30, "Input",ExpressionUUID->"58be2231-dba6-4d8b-bbdd-3ec0e4498b9e"],
Cell[67639, 1922, 664, 17, 82, "Output",ExpressionUUID->"6ad657b7-b085-4c4d-9bf8-3dba24a7259a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68340, 1944, 2152, 57, 165, "Input",ExpressionUUID->"2144e2e7-3b04-44a3-86fa-c91c419f6fb6"],
Cell[70495, 2003, 808, 23, 30, "Output",ExpressionUUID->"e5c193db-bbd3-4938-893d-297cdcdb835e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71340, 2031, 1137, 31, 54, "Input",ExpressionUUID->"ba247f99-e54a-4af5-97d1-1c0c1d98747a"],
Cell[72480, 2064, 879, 27, 93, "Output",ExpressionUUID->"06d882df-5884-4ade-8f6d-6ff9704ca1ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73396, 2096, 302, 7, 30, "Input",ExpressionUUID->"a5d542ca-9941-48ce-aa8b-ef19da4fb751"],
Cell[73701, 2105, 833, 26, 93, "Output",ExpressionUUID->"fcd3f463-cb8e-49c3-bbd1-442b4a2082ae"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/IntersectionNumbers.m <==
(* ::Package:: *)

BeginPackage["IntersectionNumbers`"]


(* ::Section::Closed:: *)
(*Public Functions*)


push::usage="push[generators, hypersurface] returns the pushforward of the generating function in the \!\(\*SuperscriptBox[\(\[Alpha]\), \(I\)]\) basis (dual to the basis of exceptional divisors), using the given list of classes of generators of blowup centers and the given class of the hypersurface in the ambient space.
push[{algebra, rank}..] assumes the standard blowup sequence and hypersurface class for the Tate tuning of the given product of ABCD algebras.
The option chernRoots may be given to use a list of Chern roots other than the default {2L, 3L, 0}.
The option pushFunction may be given to use compute the pushforward of an arbitrary function of divisor classes e[i], i = 0,...,r."


chernRoots::usage="chernRoots is an option for push that allows the use a list of Chern roots other than the default {2L, 3L, 0}."


pushFunction::usage="pushFunction is an option for push that allows for computing the pushforward of an arbitrary function of divisor classes e[i], i = 0,...,r."


aToPhi::usage="aToPhi[divisors] returns a list of replacement rules for converting from the \!\(\*SuperscriptBox[\(\[Alpha]\), \(I\)]\) basis (dual to the basis of exceptional divisors) to the \!\(\*SuperscriptBox[\(\[Phi]\), \(I\)]\) basis (dual to the basis of Cartan divisors), using the given list of Cartan divisor classes expressed as linear combinations of exceptional divisor classes.
aToPhi[{algebra, rank}..] assumes the standard blowup sequence for the Tate tuning of the given product of ABCD algebras."


generators::usage="generators[{algebra, rank}..] returns the list of classes of generators of blowup centers of the standard blowup sequence for the Tate tuning of the given product of ABCD algebras."


hypersurface::usage="hypersurface[{algebra, rank}..] returns the class of the hypersurface in the ambient space of the standard blowup sequence for the Tate tuning of the given product of ABCD algebras."


divisors::usage="generators[{algebra, rank}..] returns the list of classes of the Cartan divisors expressed as linear combinations of exceptional divisor classes of the standard blowup sequence for the Tate tuning of the given product of ABCD algebras."


\[Alpha]::usage="\[Alpha] is the symbol used to denote the basis dual to the basis of exceptional divisors."


\[Phi]::usage="\[Phi] is the symbol used to denote the basis dual to the basis of Cartan divisors."


L::usage="L is the symbol used to denote the class of the characteristic line bundle used to define the fibration."


e::usage="e is the symbol used to denote the classes of the exceptional divisors (e[0] is the hyperplane class of the ambient projective space)."


s::usage="s is the symbol used to denote the classes of the gauge divisors."


(* ::Section::Closed:: *)
(*Private Code*)


Begin["`Private`"]


(* ::Subsection::Closed:: *)
(*General Code*)


algRankPattern={_?(MatchQ[SymbolName[#],"a"|"b"|"c"|"d"]&),_Integer?Positive};
algRanksPattern=(algRankPattern..);


algRankMin::bRank="Rank of B algebra must be at least 3."
algRankMin::cRank="Rank of C algebra must be at least 2."
algRankMin::dRank="Rank of D algebra must be at least 4."
algRankMin[algRank:algRankPattern]:=With[{algebra=SymbolName[algRank[[1]]],r=algRank[[2]]},
Which[
algebra===SymbolName[a],True,
algebra==SymbolName[b],If[r>=3,True,Message[algRankMin::bRank];False],
algebra==SymbolName[c],If[r>=2,True,Message[algRankMin::cRank];False],
algebra==SymbolName[d],If[r>=4,True,Message[algRankMin::dRank];False]
]
]
algRanksMin[algRanks:algRanksPattern]:=AllTrue[{algRanks},algRankMin]


SyntaxInformation[aToPhi]={"ArgumentsPattern"->{__}};
aToPhi[algRanks:algRanksPattern]/;algRanksMin[algRanks]:=aToPhi[divisors[algRanks]]
aToPhi[divisors:Except[algRankPattern,_List]]:=With[{r=Length[divisors]},Prepend[Thread[Table[Subscript[\[Alpha], i],{i,r}]->Table[Coefficient[#,e[i]],{i,r}]&[Table[Subscript[\[Phi], i],{i,r}] . divisors]],Subscript[\[Alpha], 0]->Subscript[\[Phi], 0]]
]


cR={2L,3L,0};


p[f_,0,cRoots_List:cR]:=Expand@Sum[
With[{c=cRoots[[i]],cd=Drop[cRoots,{i}]},
(f/.e[0]->-c)/Apply[Times,c-cd]
],
{i,Length[cRoots]}
]
p[generator_List,f_,i_Integer?Positive]:=Sum[
With[{gb=generator[[b]],gdb=Drop[generator,{b}]},
(f/.e[i]->gb) Apply[Times,gdb/(gdb-gb)]
],
{b,Length[generator]}]


pAll[generators:{_List..},cRoots_List:cR]:=Prepend[
Table[p[generators[[i]],Subscript[f, i][e[i]],i],{i,Length[generators]}],
p[Subscript[f, 0][e[0]],0,cRoots]
]


generatingFunction[hypersurface_,r_Integer?Positive,pushFunction_:False][x_]:=hypersurface If[pushFunction===False,Exp[Subscript[\[Alpha], 0] e[0]/3+Sum[Subscript[\[Alpha], i]e[i],{i,r}]],pushFunction]/.e[r]->x


SyntaxInformation[push]={"ArgumentsPattern"->{__}};
Options[push]={chernRoots->cR,pushFunction->False};
push[algRanks:algRanksPattern,opts:OptionsPattern[]]/;algRanksMin[algRanks]:=push[generators[algRanks],hypersurface[algRanks],opts]
push[generators:{_List..},hypersurface_,opts:OptionsPattern[]]:=Quiet[Check[
pushFun[generators,hypersurface,Apart,opts],
PrintTemporary["Removing poles with Apart has failed; restarting with Cancel"];pushFun[generators,hypersurface,Cancel,opts]
]]

Options[pushFun]={chernRoots->cR,pushFunction->False};
pushFun[generators:{_List..},hypersurface_,fun_Symbol:Apart,OptionsPattern[]]:=Module[{index=Length[generators]+1},
Monitor[
With[{r=Length[generators],psh=pAll[generators,OptionValue[chernRoots]]},
Fold[(index-=1;
Limit[#2[[1]],Subscript[f, #2[[2]]]->Function[{x},fun[#1/.e[#2[[2]]]->x]]])&,
Last[psh]/.Subscript[f, r]->generatingFunction[hypersurface,r,OptionValue[pushFunction]],
Reverse[MapIndexed[{#1,First[#2]-1}&,Most[psh]]]
]
],
StringJoin["Remaining pushforwards: ",ToString[index]]
]
]


(* ::Subsection::Closed:: *)
(*Algebra-Specific Code*)


(* ::Subsubsection::Closed:: *)
(*generators*)


generators[algRanks:algRanksPattern]/;algRanksMin[algRanks]:=Last@Fold[genMake[#2,#1]&,{1,{e[0]+2L,e[0]+3L,e[0]},{},{}},{algRanks}]


genMake[algRank:algRankPattern,{factor:(_Integer?Positive):1,xyzInit_List:{e[0]+2L,e[0]+3L,e[0]},excepsInit_List:{},gensInit_List:{}}]:=Module[{xyz=xyzInit,exceps=excepsInit,gens=gensInit},
addCenter[{xyz,exceps,gens},{1,2},{},{},{s[factor]}];
algebraAddCenters[algRank,{xyz,exceps,gens}];
{factor+1,xyz,exceps,gens}
]


SetAttributes[addCenter,HoldAll];
addCenter[{xyz_,exceps_,gens_},xyzInds_List,excepsInds_List,preExtras_List:{},postExtras_List:{}]:=Module[
{index=Length[gens]+1},
AppendTo[gens,Join[preExtras,xyz[[xyzInds]],exceps[[excepsInds]],postExtras]];
Do[xyz[[i]]-=e[index],{i,xyzInds}];
Do[exceps[[i]]-=e[index],{i,excepsInds}];
AppendTo[exceps,e[index]];
]


SetAttributes[algebraAddCenters,HoldRest];
algebraAddCenters[{_?(SymbolName[#]==="a"&),r_Integer},{xyz_,exceps_,gens_}]/;r>=1:=Do[addCenter[{xyz,exceps,gens},{Mod[i,2]+1},{-1}],{i,r-1}]
algebraAddCenters[{_?(SymbolName[#]==="b"&),3},{xyz_,exceps_,gens_}]:=CompoundExpression[
addCenter[{xyz,exceps,gens},{2},{-1}],
addCenter[{xyz,exceps,gens},{1},{-1}]
]
algebraAddCenters[{_?(SymbolName[#]==="b"&),r_Integer},{xyz_,exceps_,gens_}]/;r>3:=CompoundExpression[
Do[addCenter[{xyz,exceps,gens},{Mod[i,2]+1},{-1}],{i,r-2}],
addCenter[{xyz,exceps,gens},{},{-2,-1}]
]
algebraAddCenters[{_?(SymbolName[#]==="c"&),r_Integer},{xyz_,exceps_,gens_}]/;r>=2:=Do[addCenter[{xyz,exceps,gens},{1,2},{-1}],{i,r-1}]
algebraAddCenters[{_?(SymbolName[#]==="d"&),4},{xyz_,exceps_,gens_}]:=CompoundExpression[
addCenter[{xyz,exceps,gens},{2},{-1}],
addCenter[{xyz,exceps,gens},{1},{-1}],
addCenter[{xyz,exceps,gens},{},{-2},{xyz[[1]]+exceps[[-1]]}]
]
algebraAddCenters[{_?(SymbolName[#]==="d"&),r_Integer},{xyz_,exceps_,gens_}]/;r>4:=CompoundExpression[
Do[addCenter[{xyz,exceps,gens},{Mod[i,2]+1},{-1}],{i,r-2}],
addCenter[{xyz,exceps,gens},{},{-3,-2}]
]


(* ::Subsubsection::Closed:: *)
(*hypersurface*)


hypersurface[algRanks:algRanksPattern]/;algRanksMin[algRanks]:=Fold[hsMake[#2,#1]&,3 e[0] + 6L,{algRanks}]


hsMake[algRank:algRankPattern,hsInit_:3 e[0] + 6L]:=
With[{index=Max[First/@Cases[Variables[hsInit],e[_]]]+1},
algebraHS[algRank,index,hsInit]
]


algebraHS[{_?(SymbolName[#]==="a"&),r_Integer},index_Integer,hsInit_]/;r>=1:=hsInit-e[index]-Sum[e[index+i-1],{i,r}]
algebraHS[{_?(SymbolName[#]==="b"&),r_Integer},index_Integer,hsInit_]/;r>=3:=hsInit-e[index]-Sum[e[index+i-1],{i,r}]
algebraHS[{_?(SymbolName[#]==="c"&),r_Integer},index_Integer,hsInit_]/;r>=2:=hsInit-2Sum[e[index+i-1],{i,r}]
algebraHS[{_?(SymbolName[#]==="d"&),r_Integer},index_Integer,hsInit_]/;r>=4:=hsInit-e[index]-Sum[e[index+i-1],{i,r}]


(* ::Subsubsection::Closed:: *)
(*divisors*)


divisors[algRanks:algRanksPattern]/;algRanksMin[algRanks]:=Fold[divisorsMake[#2,#1]&,{},{algRanks}]


divisorsMake[algRank:algRanksPattern,divisorsInit_List:{}]:=Join[divisorsInit,algebraDivisors[algRank,Length[divisorsInit]+1]]


algebraDivisors[{_?(SymbolName[#]==="a"&),r_Integer},index_Integer]/;r>=1:=With[{m=Ceiling[(r+1)/2]},
Join[
Table[e[index+2i-2]-e[index+2i-1],{i,m-1}],
{e[index+r-1]},
Table[e[index+2(r-i+1)-1]-e[index+2(r-i+1)],{i,m+1,r}]
]
]
algebraDivisors[{_?(SymbolName[#]==="b"&),3},index_Integer]:={e[index+2],e[index]-e[index+1],2e[index+1]-e[index]-e[index+2]};
algebraDivisors[{_?(SymbolName[#]==="b"&),4},index_Integer]:={-e[index]+2 e[index+1]-e[index+2]-e[index+3],e[index]-e[index+1],e[index+3],e[index+2]-e[index+3]};
algebraDivisors[{_?(SymbolName[#]==="b"&),r_Integer},index_Integer]/;r>4:=
Join[
{-e[index]+2Sum[(-1)^i e[index+i-1],{i,2,r-2}]+(-1)^(r-1) (e[index+r-2]+e[index+r-1]),e[index]-e[index+1]},
Table[e[index+i-1]+2Sum[(-1)^(j-i) e[index+j-1],{j,i+1,r-2}]+(-1)^(r-i-1) (e[index+r-2]+e[index+r-1]),{i,3,r-2}],
{e[index+r-1],e[index+r-2]-e[index+r-1]}
]
algebraDivisors[{_?(SymbolName[#]==="c"&),r_Integer},index_Integer]/;r>=2:=
Join[
Table[e[index+i-1]-e[index+i],{i,1,r-1}],
{e[index+r-1]}
]
algebraDivisors[{_?(SymbolName[#]==="d"&),4},index_Integer]:={-e[index]+2 e[index+1]-e[index+2]-e[index+3],e[index]-e[index+1],e[index+2],e[index+3]};
algebraDivisors[{_?(SymbolName[#]==="d"&),r_Integer},index_Integer]/;r>4:=
Join[
{-e[index]+2Sum[(-1)^i e[index+i-1],{i,2,r-3}]+(-1)^r (e[index+r-3]+e[index+r-1]),e[index]-e[index+1]},
Table[e[index+i-1]+2Sum[(-1)^(j-i) e[index+j-1],{j,i+1,r-3}]+(-1)^(r-i) (e[index+r-3]+e[index+r-1]),{i,3,r-3}],
{e[index+r-1],e[index+r-2],e[index+r-3]-e[index+r-2]-e[index+r-1]}
]


(* ::Section::Closed:: *)
(*End*)


Protect["IntersectionNumbers`*"]


End[]


EndPackage[]

